Strongly correlated photon transport in waveguide QED with weakly coupled emitters

We show that strongly correlated photon transport can be observed in waveguides containing optically dense ensembles of emitters. Remarkably, this occurs even for weak coupling efficiencies. Specifically, we compute the photon transport properties through a chirally coupled system of $N$ two-level systems driven by a weak coherent field, where each emitter can also scatter photons out of the waveguide. The photon correlations arise due to an interplay of nonlinearity and coupling to a loss reservoir, which creates a strong effective interaction between transmitted photons. The highly correlated photon states are less susceptible to losses than uncorrelated photons and have a power-law decay with $N$. This is described using a simple universal asymptotic solution governed by a single scaling parameter which describes photon bunching and power transmission. We show numerically that, for randomly placed emitters, these results hold even in systems without chirality. The effect can be observed in existing tapered fiber setups with trapped atoms.

==> Figures/.ipynb_checkpoints/manuscriptFigures-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from numpy import fft\n",
    "from scipy import *\n",
    "from scipy.special import factorial\n",
    "import matplotlib.pyplot as plt\n",
    "import mpmath as mp\n",
    "import scipy.integrate as integ\n",
    "import time as time\n",
    "import csv\n",
    "\n",
    "from pylab import cm\n",
    "from mpl_toolkits.axes_grid1 import make_axes_locatable\n",
    "from matplotlib.colors import LogNorm\n",
    "import matplotlib.colors as colors\n",
    "from matplotlib.mlab import bivariate_normal\n",
    "\n",
    "import matplotlib.gridspec as gridspec\n",
    "\n",
    "class MidpointNormalize(colors.Normalize):\n",
    "    def __init__(self, vmin=None, vmax=None, midpoint=None, clip=False):\n",
    "        self.midpoint = midpoint\n",
    "        colors.Normalize.__init__(self, vmin, vmax, clip)\n",
    "\n",
    "    def __call__(self, value, clip=None):\n",
    "        # I'm ignoring masked values and all kinds of edge cases to make a\n",
    "        # simple example...\n",
    "        x, y = [self.vmin, self.midpoint, self.vmax], [0, 0.5, 1]\n",
    "        return np.ma.masked_array(np.interp(value, x, y))\n",
    "#####\n",
    "\n",
    "from matplotlib import rc\n",
    "\n",
    "rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})\n",
    "## for Palatino and other serif fonts use:\n",
    "#rc('font',**{'family':'serif','serif':['Palatino']})\n",
    "rc('text', usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "run -i '~/code/twoPhotonCascade/functions.py'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "#Load headers and functions from other file\n",
    "\n",
    "\n",
    "mp.mp.dps =40;\n",
    "\n",
    "t = np.linspace(0,4,201)\n",
    "out = np.empty(size(t),dtype=mp.mpc)\n",
    "\n",
    "####################################\n",
    "N1 = 5;\n",
    "beta1 = mp.mpf(1/10);\n",
    "Gamma1 = beta1;\n",
    "\n",
    "out1 = producePsi(Gamma1,beta1,N1,t)\n",
    "g21 = abs(out1)**2/np.float((1-2*beta1)**(4*N1))\n",
    "####################################\n",
    "\n",
    "####################################\n",
    "N2 = 10;\n",
    "beta2 = mp.mpf(1/10);\n",
    "Gamma2 = beta2;\n",
    "\n",
    "out2 = producePsi(Gamma2,beta2,N2,t)\n",
    "g22 = abs(out2)**2/np.float((1-2*beta2)**(4*N2))\n",
    "####################################\n",
    "\n",
    "\n",
    "####################################\n",
    "N4 = 8;\n",
    "beta4 = mp.mpf(5/100);\n",
    "Gamma4 = beta4;\n",
    "\n",
    "out4 = producePsi(Gamma4,beta4,N4,t)\n",
    "g24 = abs(out4)**2/np.float((1-2*beta4)**(4*N4))\n",
    "####################################\n",
    "\n",
    "####################################\n",
    "N5 = 15;\n",
    "beta5 = mp.mpf(5/100);\n",
    "Gamma5 = beta5;\n",
    "\n",
    "out5 = producePsi(Gamma5,beta5,N5,t)\n",
    "g25 = abs(out5)**2/np.float((1-2*beta5)**(4*N5))\n",
    "####################################\n",
    "\n",
    "####################################\n",
    "N6 = 25;\n",
    "beta6 = mp.mpf(5/100);\n",
    "Gamma6 = beta6;\n",
    "\n",
    "out6 = producePsi(Gamma6,beta6,N6,t)\n",
    "g26 = abs(out6)**2/np.float((1-2*beta6)**(4*N6))\n",
    "####################################\n",
    "\n",
    "####################################\n",
    "N7 = 2;\n",
    "beta7 = mp.mpf(3/10);\n",
    "Gamma7 = beta7;\n",
    "\n",
    "out7 = producePsi(Gamma7,beta7,N7,t)\n",
    "g27 = abs(out7)**2/np.float((1-2*beta7)**(4*N7))\n",
    "####################################\n",
    "\n",
    "\n",
    "####################################\n",
    "#Asymptotic Plots\n",
    "\n",
    "NA1 = 66;\n",
    "betaA1 = mp.mpf(5/100);\n",
    "GammaA1 = betaA1;\n",
    "\n",
    "outA1 = producePsi(GammaA1,betaA1,NA1,t)\n",
    "g2A1 = abs(outA1)**2/np.float((1-2*betaA1)**(4*NA1))\n",
    "\n",
    "NA2 = 31;\n",
    "betaA2 = mp.mpf(1/10);\n",
    "GammaA2 = betaA2;\n",
    "\n",
    "outA2 = producePsi(GammaA2,betaA2,NA2,t)\n",
    "g2A2 = abs(outA2)**2/np.float((1-2*betaA2)**(4*NA2))\n",
    "\n",
    "NA3 = 8;\n",
    "betaA3 = mp.mpf(3/10);\n",
    "GammaA3 = betaA3;\n",
    "\n",
    "outA3 = producePsi(GammaA3,betaA3,NA3,t)\n",
    "g2A3 = abs(outA3)**2/np.float((1-2*betaA3)**(4*NA3))\n",
    "\n",
    "####################################\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkkAAAEgCAYAAACgk+c7AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzsvXtwG1d25/+5FCnJkiU1oSf1oERAli15LFMQNLGymbUz\nIj2/X40nsxmT0tZvq7a2khE4E9dWuWKZsDIzuzVbmyiEZ1LerZp1ACW/qqRqa38y4VQyj83OoOV4\nUknsGYPQw5Zl2WLLer9J6GU9KPH+/uhuGABBEiQejQbux4US0X27+zRNHHz73HPPEVJKFAqFQqFQ\nKBTZNDhtgEKhUCgUCkU1okSSQqFQKBQKRR6USFIoFAqFQqHIgxJJCoVCoVAoFHlQIkmhUCgUCoUi\nDwWJJCGEVwgxOJUTCyE0IcTw9MxSKBSKz8n1QUIIKYToneQY5YMUCkVRFBpJ6gMiUzmxlDIFvCGE\n6JuyVQqFQpGN8kEKhaLiiMnqJAkh/MCAlFJM+eRCeIFBoNlyWAqFQjEl8vkgIYQEQlLK8CTHKh+k\nUCimTSGRpB4gNp2TSykNwACC0zleoVAoUD5IoVA4RCEiKQjsy90ohOgSQgxYuQHD1s8deY6PYTo5\nhUKhmA55fRCAECKY4YeUD1IoFCVlQpFkhbkBkjnbg0C/9TYMvAF4gbgV3s4kDniFEFrx5ioUinpi\nPB9k0YOZp5QAonzug7pyxikfpFAopsVkkaQOSIesM+kBDCnlZillSErZA2zOPCaDhPVvoChLFQpF\nPTKeDwJTFG2WUvZYPqgNSGEmeWeifJBCoZgWk4kkH+Z8fhaWOPLlbM77lJaRLJkbYVIoFIrJyOuD\nLGJSynSEyfI1ezCjRt6c7aB8kEKhmCKNk+z3YD6ZjcEKgwcwI0gdTOyAUpjOTqFQKKbCuD6I/OLJ\nFk3enP3KBykUiikzmUjKi1V3pBfTCdlJkQbmUltHsArL2c5Um2xpsEKhqGmGnDZAoVC4n8lE0hDg\nz9xgJT/2AmEpZShn+3holFFACSF6M0WREMKfu02hULiSMT4og3zRa3tsbpSprD5IoVDUJpPlJA0y\n1hHZ79/L2b493wkyxNN4eQWlYEfmGytPYUsZr6dQKCpDPh9k05WZe2T5mt1AMrNwZIV8kEKhqEEm\nE0k6pKvWAmkBkgL2CiF6rXpJ/YAdVerOKQNgryhJUD6GhBD9tjO0ShTkrauiUChcxRgflEESGBRC\nRKwUgBOYEaOdOeMq4YMUCkUNMqFIylg5khvu3obpcPqs15C12i2MmcSdWaekE7NcQDlbAvRYNp6w\ncpOGpJTTqtCrUCiqhwl8EJgPZiFMn9OL6ZM2Z654s6iED1IoFDVIIb3bIoBHStk9rQuYnbsj5c4P\nssRRD2ZoPitfKmdcEKtFwdy5czc/9thj5TSraC5xidOcZiMbaaLJaXMUiqIZGBi4IqVcXOh4t/ig\n6SAWCelr8aHNUnUuFYpKMRUfVBMNbi0n2i+l1C0R1AfokznVQCAgE4nqjsC/yZt00cVBDvIkTzpt\njkJRNEKIASllwYUd3eCDposICPknr/8Ju7fsdtoUhaJumIoPmrR3mxW61q1IzVQJYUZ1yimQ/ABS\nSt36N4pZuym3NYErWcYyAC5wwWFLFApnqHYfVCyDt9SiO4WiWim0TlIPZv+jgsPVVhL1dill83QM\nmwIecpb2SikNIURN5CQpkaRQANXtg4rizL0zTpugUCjGYdJIEpiiI08bksmOSVXCOVkRpKzl/pZz\nrInlvktZCiiRpKhvqtkHFcsleclpExQKxThMq+J2FRKylgCnI0rjJW67jYet/85z3mlTFApFGRhu\nGHbaBIVCMQ41IZKsDuE1IYry0UKLiiQpFLWIhBtNN5y2QqFQjENNiKRaZxnLSiqSfvGLX/CjH/2I\n8+fPMzo6WrLzKuqbhoYGWlpaeOGFF3j22WedNscdPIA7s+84bUXFUT5IUQ7K4YOUSHIBy1jGYQ6X\n5Fy/+MUv+OEPf8irr77K+vXraWpStZcUpWFkZISjR4/y8ssvAyihVAijcG/OPaetqCjKBynKRTl8\nUEGJ2wpnKWUk6Uc/+hGvvvoqGzduVM5JUVKamprYuHEjr776Kj/60Y+cNscViFHBg7kPnDajoigf\npCgX5fBBSiS5gGUs4xrXuM3tos91/vx51q9fXwKrFIr8rF+/nvPn1UKDQhCjgtG59TXdpHyQotyU\n0gcpkeQCWmgBSlMGYHR0VD29KcpKU1OTyjMpkIbRBnjYaSsqi/JBinJTSh+kRJILUAUlFYrapEE2\nwBy4cv2K06YoFIo8KJHkApRIUihqk0YaoQEOXTjktCkKhSIPSiS5ACWSstF1HV3XiUajxGKl7z5j\nGAbhcBhd1wmHw6RS47f9mmhsKBRCCEFzczOdnZ0YxtSKwEejUZqbmwmFskuAhcNhfD4f0Wh0ajdW\nAMlkkmg0SjQaJRwOT9nmWkII0WUVqS1kbK81Pmg12S6IRmuB8QdDH0zTSoUTKB9UPh8EEIvFsl6F\n7isLUsq6fW3evFm6gRE5IoUU8j/J/1T0udxyz+PR39+f9b6jo6Pk1/D7/emfh4eHZVdX17TGRiKR\nouwYHh6WkUhEapo2Zns8Hi/q3OPR19eX9T4YDE7rPBP9nQEJWQWf//FeQAfQi9krLlLA+D6ga7z3\nE70WPbpIIpF/EP+DKf+O3YryQZNT7z7I/h0PDw9n3d9E+3IplQ9SkSQX0EgjS1hS961JUqkUXq83\n/T4ajdLd3V3SaySTSTweT/q9pmnoul702Omg6zrBYJBAIJD1xJZIJOjo6CjZdTKJRCITPrXWA1JK\nXUoZBpIFHhKUUmY+0sYxG/JOyuwZswE4fff0lGxUOIPyQSbl8kGpVIo9e/bQ1dUFmPczMDAw6b5y\noopJuoRSV93O5ZlnngHML8lHH32UH/zgB/z0pz/lueeeY9euXRw7doyeHtPvv/322wAEg0E+/vhj\nXnrpJb72ta/xk5/8hB/+8IesW7cu/YEa77z2OaaCrut0dXVlhX77+sbOhqRSKaLRKFevXh33XD6f\nj2Bw7KyIYRhompa1zePxkEwm8fv9UxqbSqWIxWJomkY8Hmf37t1jxhdCKBSip6cnbe9EIqaYe7ev\n1dbWlv695vv9Kj5HCOHPs3kIMxo1KQ/NeAiAC7K+p9JffPFFDh48WNFrtre389prr03pGOWDyuuD\nEokEXq83bXMymaSrqwuv1zvhvnKiRJJLKLdIchO2U7JFWy6aptHb2zutcw8NDZVsbDAYTDskj8fD\ntm3bpvXkYz+x6bo+6dNbMfcOps2pVIpIJJK+9nScah3hwRRFmaQAhBCalHLCsNycpjkADDUU/nen\ncB7lg8anmHs3DINkMpn2O4FAgM2bNzM4ODjhvnKiRJJLWMYyPuTDsp0/N7Kza9cudu3alX7/6KOP\njhmTm7T3ta99ja997WtTOu9UyPdlne/pqhg8Hs+Yp6TxHNFkYzPt9fv9JJNJUqlUQaLDMIysJ6Se\nnh4ikQiBQKCsT07hcJje3l56e3uJRqN0dnaW3Qm5HA1TKGVi/xF4sATTeDReuAz34drMa+WwzTVM\nNaLjFMoHldcHeb1evF5v2j5N0zAMI23LRPvKhRJJLqGFFi5wgVFGaajDVDJd1wkEAlnbEolEyUPd\nXq83r0PK5wQnGptMJtm5c+eYp7ZCozJ2KNkmGAwSCoXYsmXLhE9pxdy7rutZ9xkMBhkcHCz5l0CN\nkU8E2aIp7zebtfotCPCFOXPgFtyeXXw1fUV5UT6o/D4on9ix7Z1oXzlRIsklLGc5I4xwhSssYYnT\n5lScZDKZ5aB0XWfHjh15PyTFhHvzzflnhpcNw8Dj8aBp2oRjvV5vVijezmWwCYfDeL3erG0ToWka\nwWCQeDw+4b0Vc+8ejydvOF0JpAkZwowmZaIBjDfVJqWMAlGAwPz5suFmA3fn3i2rkYriUT6o/D7I\njhTZ0S47Ud4WSBPtKxdKJLmEFawA4Bzn6lIk+f1+EokE8LmTKCb3ZiL27t1LOBxOP43t3bs3vS8U\nCtHZ2Zl+ChpvrKZpeL3e9JTk4OBg1nn27duX10HZKzhisRherzfLCYZCoZKuXMnF7/djGEba5lQq\nxY4dO8p2vVpASpkUQuSKIQ9Q2P+o+/dpvNnIyMMjJbdNUVqUDyq/DwLo7+9nz549+Hw+BgcH6e/v\nL2hf2Si0VkAtvtxUr+Md+Y5EIn8mf1bUedx0zzbDw8NyYGDAaTNKTm9vr9MmlA0310myX5j1jsbU\nSQK8TFAXKff9RK/NjY1yXnKe5BxT/h27FeWDqgflg1SdpJphOcsBOMtZhy2pPIlEouamfMLh8Lgr\nYxTOIoTwCyF6gS5gu1VNO/MPsIOMOkhSyhDgtSpu9wKDMrtu0vjcv8+823PhYbh7T025VSvKB9Uv\narrNJbTQApjTbfVGueecnaBcYXpF8Ugpk5iFJMPj7E/nFGVsyzu2EFqvzefc3AscO3mMjW0bp3sa\nRRlRPqh+UZEkl9BEE0tYUpeRpFp0UAqFzSPDC6ABDl6obDFFReEoH1S/KJHkIlawoi4jSQpFLfPI\njQUAfDhcvjpoCoVieiiR5CKWs1yJJIWixlh3uxkA487UOrQrFIryo0SSi1jO8rqcblMoaplH7pqR\npDP3zzhsiUKhyEWJJBexghVc4hIjqJoqCkWtsPozs8nt5YbLDluiUChyUSLJRdhlAM5z3mFLFApF\nSZgxg3lXzaX/15uuO2yMQqHIRYkkF2GLJJWXpFDUCI2NNF0ahntw66FbTlujUChyUCLJRWS2Jqln\ndF1H13Wi0SixWGE1+6aCYRiEw2F0XSccDo/psl3o2FAohBCC5uZmOjs7MYypJeZGo1Gam5sJhUJZ\n28PhMD6fL91uoBx0dnaO2Vbs/Sjy0NSEuHQJcV1wd54qJukWqskH2eT7zBaCE34mmUyi6zqxWIye\nnp68vmS691NyCi3NXYsvt5XHvygvSiTyv8v/Pu1zuO2ec+nv789639HRUfJr+P3+9M/Dw8Oyq6tr\nWmMjkUhRdgwPD8tIJCI1TRuzPR6PF3Xu8YjH4zISiUjTNWQzlfuphbYklXht1jQp16+XM0/MlOID\nUfDv180oHzQ5U/FBE31mC8EJP6NpmhweHpZSmn4l836LvR8b1ZakDlnEIppoqttIkt312SYajdLd\n3V3SaySTSTweT/q9pmnjNnScytjpoOs6wWCQQCCQ9TSXSCSyuoKXko6OjnTjTEUFaGqCy5eZdWsW\ncr502hrFJFSbD4LiP7NO+JkTJ06gaRpA1r1C9fkg1ZbERTTQQAstdVsGQNd1urq6ssLCfX19Y8al\nUimi0ShXr14d91w+ny/vB9EwjPSH18bj8ZBMJsf0bppsbCqVIhaLoWka8Xic3bt3jxlfCKFQiJ6e\nnrS9E4Xei7n3ySjV/SgyaGyECxdYcHMpN1be4MatG8ybO89pqxTjUG0+qJRU0s9k3l8kEsn7O6wW\nlEhyGeUqKPnMM8+M2fbcc8+xa9eusux/++23p22r/YEarzmjpmnT7ks0NDRUsrHBYDDraWnbtm0M\nDAxM2Sb7aU7X9Umf7Iq598ko1f0oMmhsBClpuzqfMw9f4KNPPmLLY1uctqrivPh3L3LwbGXbsrSv\naOe1r782rWOrxQeVkkr7GcMwiMVidHZ2li1iVQrUdJvLqOfWJPmiFslksqTX8Hg8Y56gxnNak43N\ntNfv95NMJgtKwATTgWSG9Xt6eohEImPC/ZWkmPtRjENTEwCPDGkwAw5dOOSwQYqJqDYfVCxO+hmv\n10tvby+aplVPknYeVCTJZSxnOXHiJT/vZJGdcu+fDF3XCQQCWdsSiUTJQ91erzevQ8oX5p5obDKZ\nZOfOnWMiLYVOTyWTSbq6utLvg8EgoVCILVu2TPgEV67ptmLvRzEOjaYLfvSm2ZrkyI0jTlrjGNON\n6FSSavRBxeKEn7EjSPb5t2/fnl7hVo2NhJVIchnLWc51rnOTmzzMw06bUzGSyWSWg9J1nR07duT9\nki4mFJwv7ygzFGwYBh6PB03TJhzr9XqzQvF2LoNNOBzG6/VmbZsITdMIBoPE4/EJ761c022T3Y9i\nmliRpHWfmX/Hqn9b9VKNPmgyqtHPGIaRJa7sHKxqFEigRJLryKyVtI51DltTOfx+P4lEAvjcSZQr\n92bv3r2Ew+F0RGjv3r3pfaFQiM7OzvQT0nhj7Q+9vVpkcHAw6zz79u3L67xSqRR79uwhFovh9Xqz\nHGYoFCrp6rl82PVLMu+1o6Nj0vtRTBMrkvTYXXOFzxlU/7ZqpVp90HifWahOP9PR0ZGORAHE43H2\n79+f3j/R/ThCobUCavHlxnodb8m3JBK5X+6f1vFuvOfh4WE5MDDgtBklp7e312kTyoaqkzQFH9TQ\nIK9/50WJRLa+2Vrw79itKB9UWWrZz0yEqpNUp6xiFQCnOe2wJZUjkUiUdemrE4TD4XFXxijqjEWL\nmHv5JozC9dmqf1s14lYfpPxM8ajpNpdhT7fVk0iq1rnqYihXmF7hQpYsoeHSFbgJt+fedtoaRR7c\n6oOUnykeFUlyGQ/xEItYVFe5C251UApFQSxeDJcu0XizkZH5I05bo8iD8kH1ixJJLmQVq+oqkqRQ\n1DRLlsDly8y8OZPR+aNOW6NQKDJQIsmFKJGkUNQQS5bApUvMvT0X5sPtO2rKTaGoFpRIciFKJCkU\nNcTixXDtGktuLYCH4ejJo05bpFAoLJRIciErWUmKFDe56bQpCoWiWJYsAeDR1EJ4CA6dUa1JFIpq\noWZEkhBCE0L0CSG6hBBBIYT71msWiF0GoJ6StxWKmsUSSRtuLALg8PBhJ61RKBQZ1IRIEkJowH4p\nZUhKGbM273bSpnJSj7WSFPWNEKJdCLFLCPHljG0LhBDPCyHanbStaCyR9PidxQAcv33cSWsUCkUG\ntVInqQ+I2G+klFEhxBsO2lNWlEhS1BNCiJ1AD5AA/q0Q4qqU8itSymvAm0KIB8AMR40shsWmOHr8\nnhlJOiNVhFihqBZqIpIEBIGsZjNSypRDtpSdFaxAIOpWJOm6jq7rRKNRYrHY5AdMEcMwCIfD6LpO\nOBwmlRr/T2misaFQCCEEzc3NdHZ2YhhTa14ajUZpbm4mFAplbQ+Hw/h8vnTvo1KSTCaJRqOEw2G6\nu7uzbC72forAJ6UMSCm/JaUMAN8WQrwuhJhv7ReVMqQsLFsGwIphU+ddbRy/s7qiOqgmH2T3OovF\nYvT09LjKz9i+poK+ZOoU2r+kWl+AF5BAB9CFKZh6CznWjT2EbJbJZfL35e9P+Tg337OUUvb392e9\n7+joKPk1/H5/+ufh4WHZ1dU1rbGRSKQoO4aHh2UkEpGapo3ZHo/Hizr3RNezicfj0uv1pt9P5X5K\n2bsN2DnO9l3AAuDBVM5XTa/NmzdLOToq5dy58t6LL0gkcv6b8wv+PbsR5YMmZyo+SNM0OTw8LKU0\nP6OZxxZCpf2MlFL29fVlvQ8GgyW/hurd9jnpUqhSypiUMgoghOjLN9hK6k4IIRKXL1+ulI0lZyUr\n6y5xO5VKZVW+jUajdHd3l/QayWQSj8eTfq9p2rgdsacydjrouk4wGCQQCGQ9zSUSibJ0xTYMg76+\nzz82gUAAwzAmfIqtEENCiG1CiH0Z0SOklD8AArg9kiQEtLTQdP4K3IE7D99x2iLFOFSbDwI4ceIE\nmqYBZB1XKJX2MwCRSKQa/EpB1EJO0pD1byJjmw4MAKHcwZaIigIEAgFZduvKxCpWcYxjTptRUXRd\np6urKyssnPmlbpNKpYhGo1y9Ov60hc/nIxgMjtluGEba4dh4PB6SyeSYBpeTjU2lUsRiMTRNIx6P\ns3v37jHjCyEUCtHT05O2dyLnUsy9+/1+4vF4+n0ikUDTtLTNpbqfqSKlfFMI0Qa8IaW8nrNvvxBi\nc9mNKDctLXD+PDNuzlCtSaqYavNBQNbYSCSS155CqJSfsa/V1taWtnW6NleCWhBJKRiTg5QCc9Wb\nrNHcpFWsQqc0UYsXX3yRgwcPluRchdLe3s5rr702rWPtD9R43a01TZt2Y8ehoaHJBxU4NhgMZj3h\nbdu2jYGBgSnbZD/N6bo+6ZNdMfcO2T2qIpEIe/fuTb8v1f1MBynlCeDEOPsOVMSIctLSAgcOMOvW\nLD5b8BlSSoRwd4BsKrzIixykwj6Idl7D3T7IxjAMYrEYnZ2d047+VNLPBINBUqkUkUgkfe1KPHBN\nB9dPt0kpDSAlhMjsQKhZ+2pSIIEpkm5wg2tcc9qUipHvQ5RMJkt6DY/HM+YJajynNdnYTHv9fj/J\nZLLgELNhGFmCpaenJx2irkSzzWg0yo4dO+jq6kpvK+Z+SknmlFvNsHw5nDuXbk1yZfiK0xYp8lBt\nPsjG6/XS29uLpml0dnYWfC2n/Ew4HKa3t5eBgQF6enqmZHOlqYVIEsAezMRte0J1B3mm2mqJzDIA\nC1hQ1LmmG9GpJLquEwgEsrYlEomSh7q9Xm9eh5QvzD3R2GQyyc6dO8dEWgp9Wkomk1kCJRgMEgqF\n2LJly4RPcMWGwcH8XXu93qynyWLvp1QIIZ4H9gohFgBBKeVfWtu/jPlwpOdOybmClha4dYuV11q4\nvPwyHx7/kKc9TzttVcWYbkSnklSjD7IjSLZP2L59e3qFWyEixwk/o+t61r0Eg0EGBwfHnU50mpoQ\nSVLKsBCiVwhh/1+9KqUMO2pUmcmsuv0FvuCwNeUnmUxmOShd19mxY0feL+liQsH58o4yxYJhGHg8\nHjRNm3Cs1+vNCsXbuQw24XAYr9ebtW0iNE0jGAwSj8cnvLdiw+B20qh9b7FYjK6urknvp4J4pZQe\nACHEnwohvgl8CzM30QPEhBBxoNtVYqmlBYANl5s5EIAjp47wtL9+RJIbqEYfZBhGllCx85lsgVSN\nfsbj8eSd0qtGgQQ1IpLAFEpTPebmXff2PrNF0ilOOWxJZfD7/SQSZm6+7SSKEQMTsXfvXsLhcDoi\nlJmXEwqF6OzsTD8hjTfWdlT2apHBwcGs8+zbty+v80qlUuzZs4dYLIbX681yHKFQqKSr53IxDIPN\nm7NzoG0bJ7ufCpIuqCKlfEUI8XNgmzQLSwIghOgC+oGvOGDf9LBE0heuLYQZcGT4iMMGKXKpRh/U\n0dGRjuoAxONx9u/fnx5bjX7G7/djGEba5lQqxY4dO8p2vaIptFZALb6WrV02bh2FamdEjshG2Sj/\nSP7RlI5zY42S4eFhOTAw4LQZJae3t9dpE8pGKeskZb6A53PevzfOuDZg13SvU6lX+vf0wQdSgvzJ\nn/8/Eol89vVnC/5duw3lgypLLfuZiVB1kkrAyAP3LrVtpJFVrOJTPnXalLKTSCSqNhQ7XcLh8Lgr\nYxQTkhRCfCPjfd4lYNJcDeeeVQ3LlwOw7sY8QLUmqTbc6oOUnymemplumw5uFkkAq1nNSU46bUbZ\nqcRqrkpTrjB9rSOlPCGE0IQQu4CYNNuUjId7+ntoGsyahefiXQCuzFSr26oJt/og5WeKp65F0r3R\ne06bUBRrWEOc+OQDXY5bHZSiPEizLtIBIcTzQgg7+zMhpcwttLOwwqZNH6vq9rzzZp7kjbk3HDZI\nkYnyQfVLXYukWogkneMc97jHTGY6bY5CUVGklG/aPwshNgkhdlpvfZj9HPc4Yth0aWlh5vkhGIG7\n2l2nrVEoFNS5SHow+oB79+8xs9GdAmMNa5BITnMaHz6nzVEoHMOOLtnvhRDbgE4hhAdz2q366yct\nX444coSmG02MNI8gZX1V3VYoqpG6TtwGuHDjgtMmTJvVrAaoi7wkhWIqSCn3SynflFLuBfZjCqbq\nrtRt9W+bc2sONMOloUtOW6RQ1D11L5LOXz/vtAnTZg1rAOpihZtCMV2klNcswVTdkaSWFrh2jWXX\nF8B8OHT8kNMWKRR1jxJJN9wrklaykgYalEhS1AVCiD8XQnyz6iNC08UuKHlxIcyHD09+6LBBCoVC\niSQXR5KaaGIFK9R0m6IukFJ+CxgG/kIIsS+nXpL7sWolPZlaAnPg6KWjDhukUCjqXiSdu37OaROK\nYg1rVCRJUTdY02bbpZQ7gIVCiDeEEK9bDW7djRVJevLWYgA+vvuxk9YoJkDXdcLh6mwPahjG5IMm\nGL958+aytiVxG3UtkhobGl0dSYL6KSiZia7r6LpONBolFouV/PyGYRAOh9OOMJVKTXpMZ2fntK4V\njUZpbm4mFAplbQ+Hw/h8vnR/o1ISCoUQQtDc3ExnZ+eUnWq1IKXcK6XcDrwCbBZC/EIIsUcI0e60\nbdPCEkm+obkAnG0466Q1ignweDxEIhGnzRhDMpkkmUwWNb6/v39M89l6pq5LAMycMbMmIkn/i//F\nfe7TWAf/O+2u9DadnZ0l70bf3d3NwMAAAIFAgJ07d9Lf3593rK7rGIYx7Sev7du3A6Zw6evrS28P\nBoP4/f6yOCufz2f3N6sJpNnc9lXgVSFEG9AjhOgD4phVuT910r6CWbgQGhtZdMEscnv1IfcUDK8n\nUqlUuilsvm72TmE3rS20Wex441XhzGxq/1t1AppmNHH2mruf1lazmgc84Axn0qvdahXbOdlEo1G6\nu7tLeo1kMonH40m/1zRtQgFkO8jp9kfSdZ1gMEh/fz/RaJRgMAiYvaKqxfm6Catn2ytgFpgEXrGE\nUz/wRlWvcGtogGXLmH/+FgC35t1y2CBFPgzDwO/309PTQyQSyfqcplIp3njjDbxeL6lUCsMw8Hq9\n7Ny5k46ODvr7+0mlUmzevJmuri46Ozvp6ekhFAqlfVt/fz+hUAjDMDAMg1QqRW9vL7qu09PTQ1dX\nF1u2bAHgvffeY/fu3WiaRiKRIJVKEY/HGRoaoqOjA6/XSzKZJJFI4PV6MQwjvT3f+FQqxc6dO+np\n6Un7omQyia7r+P1+UqkUHR0daJpW+V+8Q9S1SJo5Y6brRZItjE5ysiiR9Mz/eGbMtuc2PMeuZ3aV\nZf/bf/D2lG3UdZ2urq6sqanM6ItNKpUiGo1y9er4T+I+ny/tBDIxDGOMA/B4PCSTybI2uAyFQlmO\naaIpvmL5JjT6AAAgAElEQVTuzz4+FouhaRrxeDztZGsNq8DktyBdXDIshJBSym87a9kELF/O7HND\n8ADuae5umzQlXnwRDuZ2lSkz7e3w2mvTPryjo4Pu7m5SqVT682NHZmxfYUe+h4aGGBwcBMwHr76+\nvnQEvKuri4GBgfTnNRQKkUwm0/ubm5vp7e2lo6ODrq4ufD5fVvTcjnTbIiwzum4YBqFQiHj88/ZV\nmzdvZmBgIO94+75sbNFkR9bD4TDRaLSuesLVtUhqmtHEuc/Ocff+XWY1znLanGlhF5T8lE95mqcd\ntqYy2MJovOiNpmnT/hAPDQ1N265isB1TIeH7Yu4PzKk826l7PB62bduWdoK1ipRyP2ZRyeqmpQUx\nOEjTzSZGPCOMjIzQ1NTktFUKCzsqk0gkAHM6/o033kgLnJ6eHjo7O/F6vXR2dqY/p8FgEJ/PR19f\nXzq6lMnmzZvTP3s8ngmnvDIj3V1dXRNG02Ox2JiHO6/XO6GfWbjw85aHb7zxBoHA5z2k60kc2dS9\nSAI4d+0cbQvbHLZmerTSChRfdXuyyE659xdCvmhHqSM8Ho9nTBSnXMIp11na4ftAIFDWvIDM36Pf\n7yeZTGY9DSscpKUF/umfmPvZXFLNKT45+Qkb1m5w2qryU0REp5IMDQ1lRWgDgQDd3d3pbR6Ph8HB\nQZLJJJFIhO7u7nQ+Y0dHR3qhSanzKPMxXgJ3KpXKG6kud7TcrdS1SJo5w+zZdu66e0XSLGaxnOWc\n4ITTppQVXdeznmjAzNsp9XSb1+vNK4rK4TwyQ+pgPm2GQiG2bNky4RNbMfeXTCazwuc2bhVI1tL/\nTkAD7EfsIWAQs19bhedwiqSlBa5eZdlNL6n5KQ4fOVwfIskl5IoLv9/P0NBQWmDs2bOHnp4e/H5/\nWiTZ9PT0sHPnzrw+aypk+qdYLJb1Odc0Lb1/aGiIrq6uMRF3O/8o3/hctm/fPsbeakpWrwR1LZLs\nSJLb85K8eDFw5zLuQkkmk1kiSdd1duzYkffLvZjpqFwxZCc6Zr73eDwFiYpwOIzX6y34qVHTNILB\nIPF4fEL7i7k/r9eb5TTtPC83IYRYAPQBbZgr2BKAAdjfYBrgxezX9keYDW5DVZ20bWMXlLy8hI+W\nGxw5dcRhgxRg+h87FzIzcdle1LFz5052797NwoUL0XU9PSWW+VmzfUumP7GTopPJJB0dHRiGQSKR\nIBKJ0NfXxxtvvEEqlSIcDqc/8wMDA+mI1HvvvZdViqCnp4e+vr70NJvX6yUUCqV9kWEY9Pf3p+3P\nHZ9MJtm3bx8ejyed4G0nknd2dqYTt+sKKWXdvto3tUteQv7ZL/9Mupl/L/+9XCFXFDR28+bNZbam\nPMTj8fQrEonI/v7+sl1rYGBA9vX1yXg8Lvv6+uTw8HB6X1dXl4xEImPGArK3t1fG4/H0Pr/fL7u6\nusacf3h4WPb29kqv1ysHBgay9g0ODmadvxzYv8NIJCJ7e3uz7q9UTPR3BiTkND+zwPPALmDBFI5Z\nAOwEvjHd65brNeb39L//t5QgX/3Z70oksqtv7N+P23GrDyoFxfqt3t7esvq+WqJUPqiuI0kzGmYw\nu3E25665u1aSDx9/zV9zhzvMZrbT5pScVCqFx+Op2Hy53+/P+9QHjKmXZI/NF9kZGBgYUyQSPl/d\nki/s7vV6x12VVirc+iQohHgeSEop35zKcdKso7RXCLFACPENKeXflMfCErBqFQD+4UUADD4YdNIa\nRQmIxWJ0dHQwNDSkcn5cSF1X3AZYsWAFZ6+7e7rNhw+gZvOSEomEK51LOByedv0kxVik2ZJk2n/k\nUsprVS2QAFrNhRirrOe287Pc3RFAYeb66Lo+ps7bVLGn5iKRiGur5LuRuo4kgSmSzqTOOG1GUXgx\nP3gGButZ77A1pcetFWDrcbmsEwgh5ks35BsVwvz5MH8+C09/BsC1h685bJCiWEoVGfb7/TVfqqMa\nqftI0iptFadTp502oyjsSNIgtRmad6tIUpQfIcQbkB1CFUJsE0LMd8ik4mltZd4pMwf9rueuw8Yo\nFPWNEknaKs5eP8vo6KjTpkybxSxmLnNrfoWbQpGHOJBVG0KahSM7XdvodtUqmk6fp+FOA6OLRrl3\nr44qbysUVYaj023VUONk1YJVjDwY4eLNi7TMbyn35cqCQODDV7ORJIViAoYwV69lIaV8UwjxDcBd\ndZLATN5OJJh7ay43PDc4euIoTz76pNNWKRR1ScVFUrXVOGltNhMlT6dOu1YkgTnl9hEfOW2GQlFp\nDOAtIcRVIIblUyx/4c552tZWuHyZFanVfDT/Bgc+OFBTIqmhoUG1W1GUlZGRERoaSjNRVlGRZC3h\nbcMUPRNlJB7IOGYBsEMIcbUcK1NWaeaS29Op03yx9YulPn3F8OLl7/l7RhmlQc2iKuqHILANc8pt\nMxAFvEKIYWBs/QU3YJUB2HRxCR+tP8kHpz5w2KDS0tLSwtGjR9m4caPTpihqlKNHj9LSUpqgR8W+\nTTNqnPxgEoGUhbVsdy+w3wqflxRbJJ1KnSr1qSuKDx93uMN51JJhRV2RlFIekFLulVJ+S0q5FnPq\n/k8xo9TuwxJJXxxaBvPhk0ufOGxQaXnhhRd4+eWXOXz4MCMjI06bo6ghRkZGOHz4MC+//DIvvPBC\nSc5ZsUjSVAvA5Tn+GlDySFLzQ83MaZrj+hVumWUAVrDCYWsUiooxJIRYI6X81N4gpUwBr7o2J8mq\nlfTEpQUwA4z7tbUg49lnnwXge9/7HufPn3f1ohlFddHQ0EBLSwsvvfRS+u+sWByvk+R0jRMhRM2V\nAfgSX3LYGoWiMlgJ2tuEEF4p5Vv2diHEELCPMjxYlZ2VKwFYcdYUDxdnX3TSmrLw7LPPluxLTKEo\nJ44mrzhd4+TGjRtAbdRKWs1qGmioixVuuq6j6zrRaDTd6LGUGIZBOBxG13XC4fCYzt/56OzsnNa1\notEozc3NY9qXhMNhfD4f0Wh0WucthHw2T+fenUZKuT9TIFl0Y+YnuY9Zs2DJEhadvg3Ada026mQq\nFG7E6UhSnJzkSinlfiHE80KIwXKXALh+3XQ+q7RV/PzYz8t5qbLTRBOttNZ8raRYLJbVtb6zs7Pk\nXey7u7vTlW0DgQA7d+4c07PNRtd1DMNIdwOfKtu3bwcgFApl9XILBoP4/f6y9FmbyOap3HulyZ1W\nmwirVlJR53CU1lbmnzJTN+8tUnWSFAqncHoZ1Lg1TqjA8l07abBVa+X8jfOMPHB3EmGt10rK7X0U\njUbp7u4u6TWSySQejyf9XtO0CQVQR0dHUW0HdF0nGAwSCASyokaJRKJsjWjHs3mq9+4AzcUs3rAW\nj2gltKd8rFpF0+kLNNxrQC6VDKeGnbZIoahLnI4kOVrjxK5ku0pbhZSSs9fOssazptyXLRtrWUs/\nU3/qf/HvXuTg2crmt7avaOe1r782pWN0Xaerqytraioz+mKTSqWIRqNcvXp13HP5fL68QsEwDDQt\n+3vU4/GQTCbL2mQ3FArR09OTtmmiaa5i7m8inLr3QpFSHhBCGEKIl4Fh4I3J8hmtqfsdmP4k4ooo\nEsCqVYh4nHk3H+aa5zrJY0m2/cY2p61SKOoOp0WSozVO7EhSZq0kN4ukR3mUIYa4ylUWstBpc8qG\nLYx6enry7tc0bdrNZYeGhqZtVzHYUSNd1yeNIBVzfxPh1L1PBWuV66tCiG1AWAjhASTmA5etGhdi\niqJmTDEVscqIuIfWVrh5k7VXfAxo1znwzweUSFIoHMBpkZSUUh7ALB65F0AIoQE7qUCNk3wiyc2s\nYx0AH/MxW9la8HFTjeg4RW6UAyh5lMPj8YyJ4pRLPBiGkTV92NPTQyQSIRAIONLUt5L3XixWztF+\nACFEG6Yosv9ADgCGlPLEOIdXP3atpEstDDwxyJEzRxw2SKGoT5wWSY7WOHnw4AG3b9+ue5HkBnRd\nJxDI6mNKIpEo+XSb1+vNKwzKMd2UTCazks6DwSChUIgtW7ZMGCkq13RbJe+9lFhiyL2CKB+WSPqN\n4eW8Pg8+GaqtgpIKhVtwVCRVQ42T8+fP4/V60R7SXC+S1rCGRhr5mI+dNqXkJJPJLJGk6zo7duzI\nG10qZjoqVxAYhpE1/WUYBh6PJ+91cwmHw3i93oJX32maRjAYJB6PT2h/uabbJrt3RQWxCko+cnYW\nNMDJGScdNkihqE+cjiSNt1S3G3PlW9k5d+4cXq/XrJV0zd0iqYkmvHhrUiT5/X4SCXMG1hYq5RAK\nAHv37iUcDuP3+0kmk+zd+3k6SygUorOzMx2lSSaT6RVg9j5bWOzbty+vSEqlUuzZs4dYLIbX680S\nJ6FQqOwryiayeaJ7dxohxBrAz+eLOlKY02q5NZLcz7Jl0NhIy+n7AFydP37UUKFQlA8hpazMhUpQ\nn6TUNU6EEHLfvn1s376dr/7FVzl3/RwH/vDA5AdWMV/ja5ziFIc4lHd/IBBIiw23kEqlMAyj6qd9\n8pFb/6hemOjvTAgxIKUM5N2Zf/zzwBbgCma+0RCmQNIwBdMWzORt96xeswgEAnLcz+Pq1Vx/ehML\n/vrvEP+vYPT3VPsOhaIUTMUHVTKS1CyE8EsppzWFZjnKgooACSEiUsr8S59yOHfuHACtza386tSv\npmNaVbGOdexnP6OM0uB4GazSUM6aQeUkHA6PuwJPURhCiJ1AfILejweAN62xz+dO3bua1lbmnjID\n6nKJJHUthbbAHWWeFIpaoWLfotYqtv1CiJeFEN8spPWIEGK+EGKnEGIPMFBIBW4hRB9mSYFJEUKk\nRdLq5tVc/ewqN+/eLOTQqmUd67jNbc5y1mlTSoYTK71KQW9vr2ttrwasvo57p1Bl+01goLxWVZBV\nq5hx+iyzb8+GhfDeh+85bZFCUXdUNCep3DVOhBBT+kZqamri7FlTTLR52gA4MXSCJ1qemMppqgp7\nhdsxjrGKVQ5bUxqU0KhPMgtFCiHagQ7MsiFvWdsWWNvSLYwsH1MbrF4N/f0s/WwZJ5vPMPDrATq3\nTq9HoEKhmB6OJG6XscZJB2bV7oLmZmbOnFmzIuljPqajsF+DQlHVWFNuPZi10/6tEOKqlPIrliB6\nUwjxAJjhqJHlwOeD+/fZemEVJxed4YNTHzhtkUJRd1TD6raS1DgRQnQAb1DgVBuMH0lyM8tZzhzm\n1OQKN0Xd4stMshRCeIUQrwMhK9oknDOtjFgR1H91bhn/3zo4fuW4wwYpFPVHbWT2mmhWIcqCmTlz\nJmfOnEFKyaK5i5g7cy6fDn1aJvMqg0CwjnVKJClqiawFG1JKQ0r5bSBoTblVZolupbFE0oaTs6EJ\nTje4u0SJQuFGKhJJKnd9EyFEl5QyVuDYIGbPOJqbm7lz5w5DQ0MsXLiQNk+b6yNJYE65DdRQ/qqi\n7hmy8hiDwE47V0lK+QNre21GklatgsZGVhlmraSh5upsEaNQ1DJljSRZS3L/FOgCrmHmIdkrUJqF\nEH8qhNhjiajpXsOLKboKQkoZlVIGpJSB5uZmgPSU25rmNTUjkk5wgrvcddoUhaJorFVrBvBGZjK3\ntW8/ZnPs2mPGDFizhiWD5i3fWXqHStW1UygUJmWLJFWwvokf8Aoh7EqDWwBNCNELxKSUxngHzpw5\nE4AzZ86wceNG2ha28Uvjl0gpEcK9D6eP8RijjHKc4zzO406bo1AUzUS5i1Z5kdrE6+Vh47L583I4\nfe40rStanbVJoagjyiKS7PomhY63ergtmM61cqfZrOk0r5QyPNmxTU1NgCmSwEzevnH3BkOfDbFw\n7sLpmFMVbGADAB/yoRJJCtdirXzdVGgBWsuHbJtuwdqqxOdjxnvv8dDth7i98DbvHnlXiSSFooKU\nZbott76JEGKXEOLLGdsWWNGj9oxjiq5vYgmkbszIUq8QYsLytE1NTTQ0NNTcCrdHeRSB4EM+dNqU\nsqDrOrquE41GicUKSkWbEoZhEA6H0XWdcDhMKjX+bK7dBy0Wi9HT04NhjBu4zEs0GqW5uZlQKJS1\nPRwO4/P5iEaj07qHiUgmk0SjUcLhMN3d3VO2uVJY0aP91rT8NzP9hY1VcHabVXB2c00JJDCTt4eH\nWXdpMXggcdxdLYUUCrdT1sTtStc3kVJGgYK/VYQQLFu2LCuSBKZICqwquJJA1TGHObTRVpMiKRaL\nZTWM7ezsHNNAtli6u7sZGDAT3wOBADt37qS/vz/v2G3btnHixAk0TWNoaCjr2ELYvn07MLbHWzAY\nxO/3l7wdSyqVIpFIpBv06rpOZ2cng4MFdfypOJaveMWKEm0XQnwLs9CsjYE5rb+71Ne2puwNwGPZ\nMq5vEUJ0YS5MiWH2lgsyyXR/Qfh8AHzp/EoOeU/xwVlVK0mhqCTlLgHgs5Kkv2XVOfm2EOL1jJYk\njif+rFy5ktOnzaW1tRJJAnPKrdZEUiqVyqq+HY1G6e7uLuk1kskkHo8n/V7TNHRdH3e8LZCArOMK\nRdd1gsEggUAgK2pUrn51hmFkibFAIIBhGBNGy6oBKeU1q0XJt6SUOzJeu8vRq81qb2RIKWOWOPJZ\nQmg8PEAfZrmCE9axxYforL/3L55aCM0wOFydYlahqFXKXQJgTH0TTKG0Swixlyqob9La2sr7778P\nwPzZ8/HM8dSMSPo5P+c+92mc5H/zi7zIQSZti1dS2mnnNV6b0jG6rtPV1ZU1NZX5hW+TSqWIRqNc\nvXp1zD4bn8+XjqZkYhhGWvTYeDwekskkfr9/zPjMsZFIJK89hRAKhejp6UnbNJFoKeb+/H4/8Xg8\n/T6RSKBp2ph7rlaEEO2F9HAsAUEpZeYcaBwIYUaKxqMZ8JREHNlYImntiQZogguzLpTs1AqFYnLK\nLZKqvr5Ja2srP/vZz9Ir2to8ba4vKAmmSBphBAMj3aqkVrCFSE9PT979mqbR29s7rXMPDU29Fo1h\nGMRiMTo7O6cd/bGP03V90nMUc3+Q3QsvEomwd2/BayyqAZ8QYj+gA/vsHCQhxDdKlY+UsVI2kyEm\naXdkFbMtbUhu3jxYvJiVg2Y5jxtLb5T09AqFYmLKKpKsVWttjFPfRAjheH2T1atXc/v2ba5cucLi\nxYtp87Tx/vn3nTaraDJXuE0mkqYa0XGKfNGO8SI808Xj8YyJ4kwmnLxeL729vUSjUTo7O7MiNRNh\nGEaWYOnp6SESiRAIBCrS1DcajbJjx46S53SVE8un7MBsQZQZ8u0RQgxKKQ+V4DIeTFGUSQpACDFu\nZX9r4ciQdbxWyArbgvB6WWiY61pkq+TS5UssWbykJKdWKBQTU/aK29Ve32T16tUAnDx5ksWLF7Om\neQ0/+fAnjI6O0tDg3q4tj/EYYIqkf8O/cdia4tF1nUAgO5k+kUiUfLrN6/XmFUX5hJgdQbKjOtu3\nb0+vcCtE5CSTySyBEgwGCYVCbNmyZcJIUTH3Z6PrOl6vtyx5T6VECPE8ZmL2dev9LsyodO5q2IVA\n0qpvlsRcLBKfZnRJw0rWzsD+o/CQP1qkA0O2gBJCRIQQwXzJ3plV/1tbC1jO7/Px0Dv/ghgVyMWS\nfz78z/zutt8t+GYUCsX0KVedJNfUN8kUSYFAgDZPG3fv3+XCjQssX7C80uaUjHnMo5XWmkneTiaT\nWSJJ13V27NiRN7pUzHRUrhgyDCNLSBiGgcfjQdM0DMPIEip2PpMtkMLhMF6vt+BIjaZpBINB4vH4\nhPYXO91mJ6fb95q7YrCasCJHewB79dqiccqFDAHPYlbf7sBcaZac5mXziSBbNOUNK+bJQ4pjJnKP\nEUmZq3ADgcDkeZleL2LfPpbe9HBh4VV+/e6vlUhSKCpEWUSSlPKEEGLIaklyHEjkJltaK9y2YDq0\n6T7xFU2mSALwLTKX3A5eHXS1SILaWuHm9/tJJMwaMbZQKUYoTMTevXsJh8P4/X6SyWRWzk4oFKKz\ns5NgMEhHR0c6qgMQj8fZv39/euy+ffvyiqRUKsWePXuIxWJ4vd4sYRYKhSZcTVcshmGweXP2LPdU\nhFylsR64Mpf8jycqDKtFyX4gbJUfmW42+lCeYzVI5x3l2qgBw0Bzxv4Un/eqLA6vFx484LfOtBJb\ndJXDpw+X5LQKhWJyyjbd5mR9k6mgaRoPP/xwWiQ9sugRAD6+/DFf8n7JSdOKZgMbeJu3ecADZpSu\nHFXFSaVSWZGPcuP3+9PXyp2Oyq2XlDtdlsnAwMCYIpFg/s319fXlnSr0er0TTpMVi9frdVv/r17r\nZZNX+Egpv5Xzfq81NTfllXBSyqQQIlcMeTCn1MYjnCOgvJg+rnisWkn/6vQyYv8KjKHqLP6pUNQi\nlchJugbstV5VhxCC1atXp0VSq9ZK04wmPrnyicOWFc8GNnCHO5zkJN4SPdQ6QblqBpWbcDg87go8\nRcEYOYs+rgkh1kgpPy3g2GJWz0aFEF0ZbY86gUj6xGZjbb9VRyklhMhNEOvGLBlQPNb07YYTs+Er\ncK7hXElOq1AoJsfRzGQhxJeFEGuctAHMKbdTp04B0DijEd9CX82IJIAPcHeV3kqs9CoHvb29rrW9\nWpBSvprZ0ghTqOQvfz6WqVf3/Py6Icz2Rl1W5e3BnD6RHZjdBGyiViukoFWIMpLbV3LaLF8Os2ax\nxhgF4HrLdbdFAxUK11L2SNIkfAvoEkIMY61GAfQKFYtLs3r1at599930+0cWPcLHlz+upAll4Qt8\nAYD3eZ/f4Xcctmb6KKFR32RW1LbyHd8SQuyTUu6Y5NCi/nAmWsKf2wLJmmorzZL/XBoaoK2NJcet\nGkmr4ez5s6xcvrIsl1MoFJ/j9Bp3A3M1SgCzku0XgbeEEA+EEO8JIfbkPEWWhdWrVzM0NMTNmzcB\nUyQdv3Kc0dHRcl+6rMxjHl68HKIUpWMUiurAivJ4hBCfCCF+O98YKx/J/aXzbdatY97H582fF8M/\nHvpHZ+1RKOoEp0XScSnlASnlCasv03YppQdzue9+zETvmBDi5+U0wq5Vkpm8fef+Hc5eP1vOy1aE\nJ3mSw6jVMIraQkrZiZmUvd8SS/usdke7LH/RI6V8xWEzS8djjzHj4+N4PpsPi+DdY+9OfoxCoSga\np0XS2oxmt2msMPeg1czSA9i1UspCbhmAdYvNCtW1MOW2kY18wid8xmcANDQ0MDIy4rBVilpmZGSk\nIoVYpZTdmLWRPsVMlA4DfwRcw4xO1w7r18PICF8+2QaL4dAZFR1WKCqB0yIpgjm9lq8yWjoz0Zr/\nn3pTrQLJFUmPLDbLAHxy2f3J2xvZyCijHOEIAC0tLRw9etRhqxS1zNGjR2lpaanItaSUupSyU0rZ\ngFmnyGNFpPMVnHQvj5kV9P/18SWwCIxhVQZAoagEjookq2VJEHg1Iw/pdSHEPsxcpUwGy2VHS0sL\nTU1NaZG0Yv4KZjfOrokVbk/yJEB6yu2FF17g5Zdf5vDhwyqipCgpIyMjHD58mJdffpkXXnih4teX\nUl6rRA6jI1giaePRJpgHl2ZdctgghaI+cHp1G1LKJOa0WwfmsloNsyHum/YYIcQvgAGgLFW5Gxoa\nWLVqVboMQENDA2sXra2J6bY22pjL3LRIevbZZwH43ve+x/nz512fnK6oHhoaGmhpaeGll15K/505\nQJ8QYmelV8iWHU2DZctY89FdAO6tucetW7eYO3euw4YpFLWN4yLJRkqpM35F2yTwXjmvn1lQEsy8\npCMXjpTzkhWhgQae4Ims5O1nn33WyS8xhaKc7AdSQohtmA9cErMgpftF0/r1LDl6xfx5Jfzq0K/4\n8m/WZuBMoagWnM5JKggp5Svl7u3W2tqaJZIeWfQIxpDB/Qf3y3nZivAkT3KIQ8hx214pFLWB5Ss+\nlVLul1K+afkNwyon8p5VGsCdPPYYsz86iRgFFsMv3/+l0xYpFDWPK0RSJWhra+PcuXPcuXMHMEXS\nyIMRTg6fnOTI6mcjGxlmmLO4v6SBQlEoQoj5QoiXMSPRnZjFH6uyPVJBPPYYIpWi/fxyWAwDxoDT\nFikUNY8SSRZr165FSsmJE2b9ObvRbS0kb29kI4Cql6RwLUKIdqsG0pczti0QQjwvhGjPGfsNK4/x\nBGZrkk4pZcCqxebeVW/r1wPQ8fEKWAzHrh5z2CCFovZRIsli7dq1ABw/fhyAR5c8CsCxy+53RE/w\nBAAHp94QXaFwHCHETuAvgLVA2C4uK6W8Zi3wGMgYexXYAfRJKRdKKXdbq2jdj7XCbcuxebAYzo6o\nyLBCUW6qJnHbaXJF0pKHl+CZ4+HDix86aVZJWMACfPhIknTaFIViOviklOnikEIIrxDidSAkpbwO\niIyx+7F6qllRp4Q1xj52fuZ7V7FyJcydy2NHJcyE28tvc/fuXWbNmuW0ZQpFzaIiSRYej4cFCxYw\nOGiWYxJCsGHphpoQSQCb2cwAKodB4UqyaqRJKQ0p5beBoBBiAWStSNhpJW3vtxrj+oQQ24QQX7ZW\nvLk3J0kIeOwxVn5k9pjEBwMfqM+0QlFOlEiyEEKwdu3adCQJ4PGlj3PkwhGkdP+qsAABPuVTrnLV\naVMUiqkyZAmdfZltjKSUP8BsPyIytmXlHFm9IfdLKd+SUu4nO+rkPtavZ/5HVqPbpaAfGK9qikKh\nKAVKJGWQK5I2LN3A8O1hLt646KBVpWGzVcBcRZMUbsPKOzIwi8xez9m3n7HV+SciVErbKs5jjzHj\n1Blar3lgCbx7XDW6VSjKiRJJGaxdu5ZPP/003a7j8WWPA3DkovuLSvrxA5Ag4bAlCsXUkVKesKvw\nCyHW5Ow7MJXzlNayCmOtcPvK8TZYAkcvqz6MCkU5USIpA5/Px4MHD9JFJTcs3QBQE3lJGhprWasi\nSYpawJ+7IXMaLs++XdZr3DGuwVrh9psfNSOWCs6NnHPYIIWitlEiKQN7hZudvL1s3jK0h7SaEEmg\nkrcV7kcIsQlI5dkVyLPNLh/QB1yz/nU3a9dCYyNPHGlAzpHcW3GP4eFhp61SKGoWJZIyyC0DIIRI\nJ/o1K70AACAASURBVG/XAgECnOQkV7jitCkKxXRJYfZkK5QeICql3Mv4vSHdw8yZsH49aw5Z+elr\n4B8T/+ioSQpFLaNEUgbLli1jzpw5Y5K3j1ysjRVuKnlb4XasnKL9QoiEEOIlqxL3NzDbjmRhRZ02\n8XkEyVNBU8tHezvaQatd0lKIH4g7a49CUcMokZSBEAKfz5ddBmDZ4wx9NsSlm5cctKw0qORtRS1g\nLfMPAt/BrLa9G0hYYimT3YAupfzUOs69NZIyaW9nxrkLrLvYDMvgvZPvOW2RQlGzKJGUw9q1a9M5\nSVBbydsLWMAjPKJEksL1SCmTUkoP4JFSbrFWvgkhxOtW77Y/Bbpw+5L/fLSbrep+5/3ViGWC49eP\nT3KAQqGYLkok5WCLpAcPHgBmQUmoDZEE8EW+yLu8i8T904cKRWbxSEsovQL4rE2bpZS117DwyScB\n+K2D86AFhmYOpf2VQqEoLUok5bB27Vru3bvHmTNnAGiZ34L2kMYHFz5w2LLSsJWtXOACJznptCkK\nRcmxmt6+KqV8ZSr1k1zFwoWwciVfODiCnCXBB+9/9L7TVikUNYkSSTmsW7cOgGPHjgFmntLGlo0c\nOnfISbNKxla2AvAO7zhsiUJRPEKInzttgyO0t7P8oJUnuRx++s5PnbVHoahRlEjKYcMGKwfpw8+n\n19qXt3P4/GEejLo/pL2RjcxhjhJJilqhw2kDHKG9ndkfneSh2wKWwy8/+qXTFikUNYkSSTksXryY\nhQsXcvTo5+X+25e3c+veLY5fcX+CZCONbGEL76J6PilqFyHEfCFEu9N2lI32dsSDB/zfR1phKRy5\nXBu13BSKakOJpByEEGzYsCErkrRpxSYADp6rjRzQrWzlAAe4zW2nTVHUCRLJIIP8T/5nqU8thBDf\nFEL8qRDiz4UQvxBCHMcsOlkbS/7zYa1w6zi0mBkrZnBRXmR0dNRhoxSK2qPRaQOqkfXr19Pf34+U\n0hRNSzfQNKOJA2cPsKN9h9PmFc1v8pvc5z4DDPBb/JbT5ihqkM/4jHdz/rvM5XJcSkop/yJzgxBi\nQeaqt5qkrQ0efpgtBxt58PsPYDkc+egIT2x4wmnLFIqaQomkPGzYsIHh4WEuXbrE0qVLmdk4k8eX\nPl4zkaSneAowk7eVSFKUgvvc5z3eY7/137/wL9zjHgCP8Rhf5atsZStP8RRP8mQpLy2EEN8EDCnl\nW5BdFqBmaWiAJ5/Ed9BqY7cafvxPP1YiSaEoMUok5SEzeXvp0qWAmZf098f+3kmzSsZiFrOWtSp5\nW1EUF7jAT/kpP+En/AP/wA1uANBOO/+R/8hv89tsZSue8nYDkVLKvxBCbLMKSG4C4piVtmvjqWY8\n2ttZ8Nd/hRgFuQLeeustvsN3nLZKoagpVE5SHmyRlJm8vWnFJi7euMj56+edMqukbGUr/8K/qKKS\nioKRSD7gA/6EP+EpnqKFFnayk0Mc4t/x7+inn8tc5gAH+AE/4Kt8tdwCCeCAEGK1lHK/VRvpK8A1\nICaEqO1+He3tNNy4ydYTyxDLBR9crY1abgpFNaFEUh6WL1/O/Pnzx5QBADh4tjYeTr/El7jIRT7h\nE6dNUVQ5H/Mx3+f7rGc9T/AE3+E7SCT/lf/KYQ5zghO8zut00cUiFlXavG7MKttppJR7pZRrqfXy\nAJvMBSVfH1hB48pGLjde5v79+w4bpVDUFjUjkoQQvdarXwjRW+S5xqxwe3K5mUdx4FxtFPF9mqcB\neJu3nTVEUZWc5Sx/xp8RIMCjPMr3+T4ttPDn/DnnOMev+BXf4Ts8wRMIhGN2SilPSCm/nW+5f83n\nJm3cCA89xL9+p4mRpSPIZZJfH/y101YpFDVFTYgkIUREShm2Xt3AjmKF0vr167NE0oKHFuBd6K2Z\nSNIjPEILLUokKdLc5z4/5sc8x3O00spLvATAD/khpznNP/AP9NBDCy0OWzoWO//ISuLG+vnLzllU\nAZqaIBDg0XeGQAArIPaPMaetUihqCteLJCGEhlkTJZMIsLuY827YsIGLFy8yNDSU3rZp+SYGzg4U\nc9qqQSB4hmf4Jb9UeUl1zglO8F2+y2pW83W+TpIkr/AKxzhGggR/yB+yghVOm1koWsbPPY5ZUSm2\nbkVLnmDWHWAVvH3sbactUihqCteLJMAD9AohvDnbtXyDCyVf8vZvtP4GxlWDyzfLUu+l4jzN05zj\nHMdxfyVxxdSQSN7iLZ7jOXz42MMe2mnnb/lbTnGKP+aPWcc6p80cgxDiDSHEA+s1mvHzAyHEA6DP\n3gd0OW1v2dm6FTEywv+VXMyMlTM4dv2Y0xYpFDWF60WSlNIANlv/2nQCejHntUXSBx98vmLkqdVm\nfaFfnfpVMaeuGp7hGUDlJdUTd7nLX/FXtNPONrbxa37N9/gen/IpP+NnfJ2v01jFlUGklNuBLcCz\nUsoGKeWMzBfwivVzA/Cms9ZWgK1mw+rffWcZM9pm8Nn8zzh37pzDRikUtYPrRRKAlDJp/2xNv3Uw\nTqhdCBEUQiSEEInLl8ePCK1evZoFCxZw8ODnOUibV25mRsOMmhFJ61jHMpbxS1RzzFonRYo/5o9Z\nwxr+A/+BBzzgL/lLTnGK7/N9VrHKaRMLRkqZlFLuF0J8QwixJnd3xs+RylnlEEuXQlsbT70D9zz3\nYBn87Vt/67RVCkXNUBMiKYd+YFtOZCmNlDIqpQxIKQOLFy8e9yRCCDZt2sSBA5+vZpszcw4bWzby\n7snaaA4rEDzN07zN2yovqUYZYoj/zH9mDWv4Lt/lSZ7k5/yc93mf3+P3mM1sp02cNlLKvwGahRDf\nGGf//gqb5AxPPcWad86b8rAVfpz8sdMWKRQ1Q02JJCFEH9CXGVkqhk2bNnHo0KGs2iNPtT7Fr0//\numaaST7DM5zlrMpLqjGucIXv8B3WsIb/wn9hG9tIkuT/8H94lmcdXbZfSqSUB6SUfyOEeF4Isclp\nexxh61ZmnbvCmlMNiJWCgYu1sbhEoagGqjf5YIoIIbqAuJRSt977ixVLmzZt4s6dOxw7dozHH38c\nMJO3X3/ndT669BEblm0o3nCH6bDq7f2CX/AIjzhsTfm5f/8+V65c4cqVK9y8eZNbt27x2WefcevW\nLW7dusXIyEje42bPns2cOXOYM2cODz30UPrnhx9+GI/Hw4IFC2hocP6Z4xrXCBPmv/Hf+IzP6Kab\n7/JdnqC2e3pJKd8UQrRhVtuuL6y8pO53V/7/7d15XFTV+8Dxz2VmYNh3RFAREVBxxTX3fc201Mws\n+2aa9c2stLTsa1aaZWVWZm6/FitNs3LfMc3dVFTAXREF2fcdhpnz+2NGFDUFRQbwvHndF8zMvXee\nO8Azz5x77jl80yKJZKtkcnJysLW1NXNgklT1VYsiSVGUnhivcgsx9UlyAYYD910kARw7dqy4SLrW\nefvglYPVokiqT33qUY+tbOUVXjF3OPctKyuLU6dOcfHiRaKiorh06RJRUVFcvXqVxMREUlNTEaL8\nTy0qioKzszOurq64uLjg6uqKh4cHXl5e1KxZEy8vr+LF09MTS0vLcn3+AgpYwAJmMpMUUhjOcKYx\njSCCyvV5KjMhxCVgibnjqHDNmoG1NX0PODH38Vhwg01/b2JY/2HmjkySqrwqXySZiqLtpps3dtS8\n71HVGjRogFar5dixYzzzzDMA+Lv542TtxMHLBxndZvT9PkWl0Je+LGUphRRiSfm+eT9ICQkJHDhw\ngMOHDxMeHk54eDhRUVEl1vHw8MDX15dGjRrRrVs33N3d8fDwwM3NDXt7e2xtbbGxscHW1hZbW1s0\nGg2KUvJUlBCCgoICcnNzi5e8vDxyc3PJysoiNTWV1NRUUlJSir/Hx8cTFhZGXFwcer3+ltjd3d2p\nU6cOdevWxdfXt8R3Hx+fUrcCGDCwghW8y7tEEUVPejKb2QQTfM+vq1TFmAaVbHogliLLIqgJv+7+\nVRZJklQOqnyRJIRIhwfTwUKtVtO0adMSnbctLCxoW6dttbnCDaAPffiWb9nHPrrRzdzh/KsrV66w\ndetW9u7dy759+7h48SIAKpWKwMBA2rZty5gxY2jcuDH+/v5lKjYeFIPBQFJSEnFxccTGxpZYLl++\nzMmTJ9m4cSP5+fkltvPw8KBu3brUrVuX+vXr4+/vT0BAAP7+/ri5uaEoCnvYw+u8TiihNKc529hG\nL3qZ6Ugls3rkEVznzsU6F/LrKuw/vN/cEUlStVDli6QHrUWLFqxcuRIhRHELQ7s67ZgRMoPM/Ewc\ntA5mjvD+daMbatRsZWulKpJ0Oh27d+9m8+bNbN68uXiaGA8PDzp06MBLL71E+/btCQ4ORqs131Va\n+bp8ErISSMhOID4rnvS8dDLyM8jMzyQzP9P4c0EmWflZFBoK0bnrKHQppLBhIVq9lnr6ehTqCjEU\nGSjSFaEr1KEr1HGm4Awn8k9QcKkAzgFrgSJQu6pRjVVR0KEAq3Qr2u1vR+eMzlypc4UtrltwsnbC\nydoJR60jTtZOaNXaW1rHpGqma1eUTz9lyL4a/OmXRYImgYyMDBwdHc0dmSRVabJIuosWLVqwaNEi\noqKi8PX1BaBTvU4YhIF9l/bRr2E/M0d4/+yxpwMd2MpWPuETs8ai1+vZs2cPK1as4PfffyclJQWN\nRkPnzp0ZPXo0/fr1o2HDhhX6pp+el87FlItcSrlEZGokkSmRXEq9xJX0K8VF0b/RqrU4aB1w1Dpi\nZ2WHldoKjYUGrUaLvZU9lmpLNBYaLBQL9EKPQRjQG/TGxXS7SF9EZk4maXlpJLRKIKd7DkUWRbAV\nCnYVcFB3kIMchH+5qEljocHFxgU3Wzfc7dzxsPPA3dYddzt33G1Nt6/9bO+Bi7VLpeiELpVBp06g\n0TA8xJXfp2eAO6wLWcezQ541d2SSVKXJIukubuy8fa1IesTnETQqDTsv7qwWRRIY+yW9wzvEE48n\nnhX+/OfPn2fRokX8+uuvxMbGYmNjw2OPPcbw4cPp2bMndnZ2DzyGfF0+EfERJZbwuHBiM0uOYOxq\n44qviy9BNYLo6d8TT3tPatjXMH63q4GLjQuO1o44WDlgqS6fPl5b2MIEJpBDDoMYxBd8Qb0+9cjt\nlMvJcycJPxfOyQsnOX/lPJdiLxGdGE1GXgZoQWelI8E6gWzXbGKdYsEaClQF5Bpyb/tcFooFNexr\nUNO+Jl4OXng5ehl/vuG7l4MXHnYeqCxU5XJ80n2ys4NHHqFtSBT5s/PBDZbtXSaLJEm6T7JIuosm\nTZqgUqk4duwYTzxhHLPOxtKGdnXaseviLvMGV4760Id3eIetbOU5nquQ5ywqKmL9+vV8++23hISE\noFar6d+/PyNGjGDgwIEPtD+REIKo1CgOXjnIgcsHOHj5IMdjj6PTG4cA0Kq1NKrRiJ7+PQnyDCLA\nPQBfF198XXwr9BRrIom8xmusYAUBBLCZzfSlb/HjNjY2tG7emtbNW9+ybUZGBufOnePs2bPXl31n\nOXfunLEPlAWgBVsPW7zre+Pu446jpyNWLlZgA7lKLjEZMRyOOUxiduItVwXerpjycvCilmMtvB29\nqeVYi1pOtXDUOsrTfRWhVy/c3nsP12RIq2fBoRPVp9+kJJmLLJLuwtramqCgIP75558S93f168pH\nOz6qNv2SmtMcb7xZy9oHXiRlZ2ezcOFCvvzyS65evUqtWrWYMWMGL7zwAjVr1nxgz3s59TIh50PY\ncWEHOy/sJD4rHgAbjQ1t6rRhUpdJtKrViiY1m+Dn6mfWVhKB4Ed+ZBKTyCab93mft3kbK6xKvQ9H\nR0dat25N69YlCyiDwUB0dHTJ4unsWc5uO0t0dHSJdevUqUPTwKbUD6xPTb+auNR2QeuqpUBTQHxW\nPHFZccRmxHI18yr/RP9DUk7SLcWUjcaGWk61jEWTY617f1GkO+vZE2XaNIb95cKvDfWk70gnPj4e\nT8+KbxmWpOpCFkml0L59e5YtW4Zer0elMr5xdvXryoyQGey9tJf+DfubOcL7p6AwmMF8z/fkkosN\nNuX+HGlpacybN4+vvvqK1NRUunfvzvz58xkwYABqdfn/KRYWFfJ35N+sO7mOLWe3cCHZOKq4p70n\nPfx70KFuBx7xeYTGno1RqyrPv8IFLjCOcfzFX3SgA0tYQkMaltv+LSws8PHxwcfHh969e5d4LCcn\nh/Pnz99SQP38489kZ2cXr2djY0NAQACBgYG0CmxFYGAggZ0D8fXzJVtkE5MRQ0x6DDEZMVzNuGq8\nnRFTrVpfK51WrcDBgeEhriwdFAMO8MO6H3jnxXfMHZkkVVmV552hEuvQoQMLFy7k5MmTNG3aFIBH\n6j6CpcqSnRd2VosiCWAwg5nPfEII4TEeK7f9ZmRk8Nlnn/H111+TlZXFY489xtSpU2nbtm25Pcc1\nOQU5rD+1nrUn17LpzCYy8zOx1ljTo34PXu3wKj38e9CoRqNKefrHgIEv+ZJ3eRdLLFnAAl7kRSwq\ncPYgW1tbmjdvTvPmzUvcL4QgLi7uluLp8OHDrFq1qsQ0PV5eXsaiybT0DOxJYIdAfHx8UKlUKNMq\n32tfLajV0K0bLUP2k2eVBzXht0O/ySJJku6DLJJKoX379gDs37+/uEiy1ljTzqd69UvqQheccGI1\nq8ulSCosLGTx4sV88MEHJCcnM3z4cKZOnVr8GpYXnV7HtrPbWH5sOWsi1pCry8XDzoNhTYfxWNBj\n9PTviY1l+beMladIInme59nNbgYykAUswBtvc4dVTFGU4hHDu3UrOUxEQUEBFy5cuKWAWrlyJWlp\nacXrWVlZUb9+/YoO/eHSqxf2a9fiGwmx9awIPxSOTqdDo9GYOzJJqpJkkVQKvr6+eHp6sm/fPl56\n6aXi+7v6dWVmyEwy8jJwtK7645Fo0PAoj7Ke9RRRhPoe/zyEEPz555+8/fbbXLhwge7du/PZZ58R\nHFy+o0BHxEWw5NASloUuIyU3BRcbF55t+SwjWoygo2/HKnHllUCwhCVMZCIqVPzADzzHc1VqAlor\nKyuCgoKKp+65RghBcnLyLcXTyZMnzRTpQ6CncS7GZ7fXYEEfA0m7kti+azv9e1WP1m5JqmiySCoF\nRVFo3749+/eXHMW2q19XPtz+IX9H/s1jQeV3esqcBjOYX/iFfeyjC13KvP2FCxd4+eWXCQkJISgo\niI0bN9KvX79yO72VW5jLqhOrWHRwEQcuH8BSZcnjTR7nmeBn6B3Qu9wuua8IscQyhjFsZjPd6c4P\n/EAd6pg7rHKjKAru7u64u7vTsWPHEvdLD0hAANSqxRPbtXw89jJYw8ItC2WRJEn3SI4YV0rt27cn\nMjKS+Pj44vs61O2AnZUdm05vMmNk5asPfbDCij/5s0zbFRQUMGPGDBo3bsw///zDvHnzOH78OP37\n9y+XN8WY9Bje3vg23jO8+c/K/5Cam8qcgXO4+t5VVjyzgkcbPVqlCqQVrKAxjdnFLuYxj+1sr1YF\nkmQmigJ9+9JoeyyKToeFrwV/x/xt7qgkqcqSRVIpdejQAaBEa5Kl2pJe/r3YeHrjA5lZ3hzssKM/\n/fmN39Bz68Sst7N7926aNWvGe++9x+DBgzl9+jTjx48vlyvWjl09xrPLn8V3li+f7fqMnv492fXy\nLk5PPs3ELhNxs3W77+eoSFlk8RzPMYIRBBLIcY4znvEV2jlbquYefxxNZi4Ddljh1tyNTLdMTp6W\npzgl6V7IzFxKLVq0wMrK6pZTbgMaDiAmI4aI+AgzRVb+RjKSeOL5i7/uuF5+fj5vvvkmXbt2pbCw\nkM2bN7NixQq8vLzuO4b9Ufvpu6QvwXODWXNyDa90eIULb19g1ahVdPHrUiVP2RzhCMEE8wu/MJ3p\n7GEPAQSYOyypuunRAxwcePnPGuib6MEa5q6ca+6oJKlKkkVSKVlZWdG6dWv27t1b4v5+DYzTkmw8\nvdEcYT0QAxiAAw4sZ/m/rnP8+HFat27NnDlzGDduHGFhYfTt2/df1y+tPZF76LmoJx2+6UBoTCif\n9P+E6P9F8+WgL/F19b3v/ZuDAQNzmEN72pNPPjvZyfu8f88d4yXpjqys4NFH6bgmhXRNCnjAmog1\n5o5KkqokWSSVQdeuXTly5AgZGRnF93k5etHCu0W1KpK0aBnCEP7gD/LIK/GYXq/n448/pk2bNqSk\npLBp0yYWLFhw33OrHb5ymB4Le9D5286Ex4Xz+aOfc2nqJaZ0n4KTtdN97duc4omnH/14kzd5lEc5\nwQk609ncYUnV3RNPYJ2SQ5fd4NHSgxTXFCJOVp/WbkmqKLJIKoNevXqh1+vZuXNnifsHNBzA/qj9\npOammimy8vc0T5NFFhvYUHxfYmIiffv2ZerUqTz++OOEh4fTr9/9TfB7IfkCw38eTpuv2xAWF8YX\nj33BpamXmNR1ErZWD27utoqwjW00oxm72c0CFvAHf+CCi7nDkh4GffuCtTX//dMTyzaWYA+fr/jc\n3FFJUpUji6QyaNeuHXZ2dmzbtq3E/QMaDsAgDGw9u9VMkZW/bnSjJjVZxjLA2Dm7efPm7N27lyVL\nlrBixQpcXV3vef/JOcmM/3M8DT9tyIZTG5jWcxoX37nIG53fqPQDP96NHj3TmU5f+uKOO4c5zEu8\nVKXGPpKqOFtb6NuXPn/mctU2BsVJYe2ZtdXmAhNJqiiySCoDS0tLunXrdkuR1Lp2azzsPFgdvtpM\nkZU/FSpGMpKNYiPvznuX7t27Y2dnx8GDBxkzZsw9d5wu0hcxf998Aj4JYOHBhYxpO4aL71zkw74f\nVouJgpNIoh/9+JAPeZZn+Yd/aExjc4clPYyGDMEuLpO2h8C7jTfpHukcDj1s7qgkqUqRPUfLqHfv\n3qxfv56LFy/i5+cHgMpCxbCmw/j+8Pdk5Wdhr7U3c5TlY0T2CD63+5xZcbMYPnQ4ixcvxsHh3guZ\nPZF7eHXNq5yIPUEP/x58PehrGnk2KseIzWs/+3mSJ0kmmSUs4QVeQEGhqKgIRVFQqVTk5eWRlJRE\nQUEBhYWFFBQUUFBQQIMGDXB2diYuLo5Dhw6h1+spKioq/t6jRw+8vb25ePEimzZtKr7/2jJixAj8\n/PyIiIjgp59+KrFtUVERr776Ko0bN+bo0aPMnz8fIQQGg6H4+1tvvUWzZs34559/mDNnDkKIEutM\nmzaNFi1asH//fmbNmnXL4zNnziy+sOGDDz645bX56KOPaNOmDUeOHDHDb+YhNWAAaDSMX+XC/2ao\nYRt8uPRDNrTccPdtJUkCZJFUZtdmTd++fXtxkQTwVIunmL9/PutPrefp4KfNFV65iYyMZNRjo2Ae\nuExxYZnDMlTKvU3zEZsRy+SNk1kWuozaTrVZ9ewqhjQdYtbL+IUQ5Ofnk5mZSWZmJp6entjb2xMX\nF8f+/fvJzc0tsTz55JP4+/sTGhrK3LlzSzyWk5tDh9868K3vt7jlumEz0IY3j77JqwWvUlhYiMFg\nYPPmzfTt25ctW7bwxBNP3BLPxo0b6d+/P4cOHeLxxx+/5fFNmzbh7e1NWFgYEyZMuOXxli1b4ufn\nR2RkJPPmzUOtVhcvKpWK4cOHU1RUxOXLl9m6dStqtbrE6//ss8/SrFkzYmNjOXLkCBYWFlhaWqIo\nCoWFhURERNCoUSPy8/OJjImkSBShsdKg0WrQo2fzgc0UFhai1+tJFslk6jIpEkVYaa1QaVSsD1tP\nQkICsbGx5fuLlP6dkxMMHMjjP29l9McJaFw1bDuyjby8PKytrc0dnSRVCbJIKiN/f398fHzYtm1b\niXnc2vu0x9vRmxXHV1T5Imnnzp0MHToUIQT/c/sfMx1nsp3t9KVsl/gbDAYWH1zM5I2TKSgq4H89\n/8fb3d4ulw7ZBoOBzMxMUlNTSU1NxdfXF1dXVy5cuMDy5cvJyMggMzOT7Oxs0tPTefnll2nevDln\nzpxhxIgRZGZmUlRUVLy/JUuW4OXlRUREBFOmTLnl+Ro3bszZs2dZvXo1ISEhuLq6olarSdGlkPZ5\nGkd9jzKIQbj8z4UDsQdo2qcpPj4+XLlyhZMnT7Jhwwb69u1Lo0aNaNzYePrtv//9L15eXqxatYpp\n06Zx7tw5/vOf//DLL78w7b1paLQaflnxCzqh47XXX2P06NHMnTuXPaf28PMfP7N02VICGgXw1ttv\nkWxIRq1WI4Tg03WfkqXOYtXqVZw6e4omwU3YnLMZ9X41Q4YMQd1NTecnO1OoL+RI6BHyC/N56+Bb\n9OnTh8jISCIbRKKpr8HWwRadXkdObg6jdo+idevWdO/enbROacRbxZd4fSIiIpj9zmxycnLwOOvB\n8XPHSzw+//x8Zo6dSadOne77dy+VwZgx2Pz5J4PXKYT19ONM4hmWrlrKS6Neuvu2kiTJIqmsFEWh\nd+/erFy5ssTs2hYWFgxvNpx5++aRlpuGs42zmSMtOyEECxYsYMKECQQEBLBu3Trq1K/DYhazkIV3\nLZKunXpRqVQcuXiEl1a/xNH4o/Tw78H8wfOJDI1k++btdO/eHQcHB3bs2MHJkydp0qQJ3bp149Kl\nS3zxxRfExsYycOBAEhISWLlyJUlJSUyZMoXx48fz3nvvMWvWrOLnusbGxoajR48SExPD9OnTi++r\nVasWiqIwaNAgrK2tOXLkCCNGjGDFihWkpKQwatQoevXqxblz5xg7dizt2rXjxIkTKIpC06ZNATh2\n7BjNmjVj1KhR/PLLL7z22mt8+eWX/HTsJ56zfQ7qwXv57/G+9n06/dOJJCWJuj3q0qxVM5J2JZGQ\nnsChwkMA+Pj4kOGXQa5jLqsNqxHxgnO1zpFjm4NWq8XJyYkfU38kanAUQhG0WdoGAPtge56q/xR1\n69blw30fsjl9MwyAcMIZtXIUXg5eTJkyBQsLC7Zc3kJIZAgaew1WLa2Itoxm18VdvDb0NebMmcOG\n7A3o9DosVZYE+AQgigQNvBsA0KdPH44YjpChysDP1w8VKi5duIS9xr54kNBJPSdxPu48nu6eAywB\n2gAAIABJREFU+NT2QZevIyEmgU4jjAXQx/0/ZrD3YIReULdOXdxd3MnJyMFumB329vY0aNCgHP9q\npTvq3Rvq1GHykmwGbcqC3+DzLZ/LIkmSSkl5mK92aNWqlbiXPhJr165l8ODBbN26tfj0GxjH+mnz\ndRu+f/J7nm/zfHmGWm5ycnLIysrCzs4OOzs7oqOjCQ8PR6PR8Mcff7Bo0SIaNGjAoEGDeOONN6hR\nowb9jvdja5OtzPptFm+PeJsTJ07w3HPPodfrCQ8PByA4OJhjx47xf9//H/G145m+ZTr6PD2+0b6E\nfBmCtbV18ZvsyJEjKSwsZPfu3SQkJGBlZcV3332Hn58fXbp0obCwsDhelUqFSqXizTff5KOPPmLR\nokV8/PHHeHt7M3ToUBwdHVm1ahXe3t58+OGHeHh4sGbNGs6cOUPbtm3p1asX8fHxrFu3DisrK557\n7jkAduzYQW5uLgFBAVg7W3Pp6iW0OcYi5TKXiYiP4Er8FXL1uehVetQqNV8P/BqAiRsnskK1gtR+\nqZAP/AI1kmoQP93YujL4h8GsPbm2xOvubutO4geJAIz5bQx/R/6NjcYGW0tbbC1t8bT35Oenfwbg\nh39+4ELKheLHrTXWOGodearFU4BxqpbM/Ey0ai1Waiu0Gi02GhvqOBvnftPpdagUFRYWlfO6DEVR\njgohWpk7jsrgXnNQmXzwAbz/Pr6RkLvdg8RDiZyZcobAgMAH+7ySVEmVJQfJIukeElReXh4eHh48\n9dRTLFmypPh+IQT1P6lPXee67HhpR3mGSnZ2NlevXsVgMNCwYUMMBgPfffcdGRkZPPPMM3h6evLD\nDz+wbds2OnfuzMsvv0x4eDhDhgwhNzeX6OhoFEWhefPmnDhxgsWLFzN27FgWLlzIyy+/jIODA5mZ\nmUyePJlPP/0UgKNHjxIcHMwrn7zCt5O+pd3Rdhxod4Dz58/z5ptvotVq+eKLL4iKimLbtm3EG+LZ\nZrGNqJwoHOIcMOwwkJ2QDcC8efNo1aoV0dHRjB49Gi8vL9zc3HB3d8fT05P//Oc/tGvXjqysLCIi\nIqhRowYeHh6lHqQyT5eHtcbYz+LwlcOcSTpDWm4aqbmppOWlUagvZMGQBQBMWDOBlcdXkpqbSpHB\neMrNUetI+sx0AJ765SlWHl8JgK2lLQ5aB2ra1+ToG0fJJ59ucd04WPMg3kneDA0bipeFF642rrzQ\n9gUAziSeIbcwF1tLW2wsrxdCVmqrcvprqNpkkXRdhRRJ0dGIunWZ844lv77aiNDPQnms8DHWfr32\n7ttKUjVUlhwkT7fdA2trawYOHMjq1av59ttvi0+5KYrC862fZ9qWaZxPOo+/uz9gPA2VkZGBra0t\nlpaWhIWFERYWhre3N926dSMmJob333+fjIwMVqxYgUqlYujQoezZs4eZM2cyduxYVq5cyZgxY2jS\npAlhYWEoisJ///tfioqKaN++PZ6enkRGRhIaGoq/v/F5HRwcCA4Oxt7enqKiIjQaDZMnTyYjI4OO\nHTsC0L59ewIDA7lw4UJx4TR9+nS0Wi0WFhZkZmbyQu8XiMuPY2u7rZxOPM2k1yYRGRlJVFQUv/32\nGyjQc2pPdhXuws3aDZ/jPgRZBVFrUC1q1aqFt7c3HTt2JCAggLZt2zJs2LB/fW3t7e155JFHyNfl\nk5CVwJnoMyRmJ5KWl8bI4JEALNy/kPWn1pOUk0RidiJJ2UnohZ68j/NQFIX5++ez9MjS4n06ah1x\nt3NHCIGiKATVCGJw48G42LjgYu2Cs40zrjbXx3z69olvWThkIXaWdqhV1/9FIolkKEM5VvMY7/AO\nH7p/iLrHrf9CDTzk6SSpEqldG6VvX8b88DfTpodhZW3FhisbSE1NxcVFDm4qSXcii6Qy0ul0JCUl\nMWTIEH799Vfmzp2Lg4MDrVq1olWrVjSmMYpQeGzaY5xeeBoAJycnsrKy2LVrF126dOGnn35izpw5\nDB8+nG7duhVPDuvo6Ehubi729va0aNECNzc36tevDxinRFm2bBk1a9YEjAXZ5cuXsbe3L25tmTFj\nBjNmzCiO1cfHhxUrVpSI/+mnr3cqP3v2LIMGDSIxMZHly5fz5JNPkpOTwxtvvMHZs2c5d+4c8fHG\nU0ijPhtF7pu5/Or0K/Hx8QQFBfHoo4/iUNuBlZkrCckI4clmT7JgyAJcbP498SqKQkJWAhdTLhKb\nEUtcVhyxmbHEZcbx/ZPfY2FhwWtrXuPrvV/fsu3QpkOxUlsRnxVPfFY87nbuBLoH4mHngbudOwZh\nQKWo+LDPh7zb411cbFxw1DqWKHQAxj0y7o6/49vFv451jGIUCgrrWc+jPHrHfUhSpTJmDE5PbKLv\nBkh4vDUHlh9gxoIZzH1XTnwrSXciT7fd0NR96NAhYmNjadOmDd7e3qxZs4bly5fTqFEj3n//fS5f\nvkzdunUBiIqKonHjxjg7OxMdHc306dN5//332bFjB0OXDiXXNZfMzzKxUlvx6aefotFoGDJkCHXq\n1CE2NpacnBzc3d1xcqrYeckMBgPLly9ny5Yt/PbbbxgMBgCef/55lixZgsFgwNfXl9q1axMYGEhA\nQAD+/v40b96cV+u9ymEOc5nLaIWWpUeWMmHNBGPrzePzGRk8EkVROJ1wmkNXDnEl7QpX0q8QnR7N\n1YyrHHj1APZae95a/xaf/319igSNSoOnvScnJp7A2caZDac2cDz2OJ72nsYCyNYdDzsPfF18K7yf\nTRFFvMu7fMqntKQlq1iFL1Vzot3KQp5uu65CTrcB6HQQGMgZt2S6H7AlfnIC2kta0n5Nw8pKngaW\nHi6yT1IpWVlZCQ8PD6KjowHw9fUlKiqKFStWMHz4cObPn8+8efPo1asX8+bNIz8/n9mzZ1OjRg2e\nfvppxo0bx7Zt2zh27Bg1atQoTjYh50LotbgXy55eZpbhAPR6PZcuXSI8PJyIiAjCw8Px8fHhs88+\nA4wtWxkZGcUjiLds2ZJOnTrRt++/X70mhGA3u+mqdOWVlFfY/eNuwuPCcbN1w8vBi4TsBI6+fhRv\nR29mhsxk2pZpAHjae1LbqTbejt4sHroYdzt3IuIiiMmIoaZDTbwcjP15KmMn41hieYqn2MMexjGO\nL/kSLVpzh1XlySLpugorkgAWL4Zx4+i9FVINLTm69SgzfWfy7oR3K+b5JamSkEVSKbm6uooxY8bw\nySefoCgK+/fvR6vVUr9+/VKNLP3nn38yZMgQtmzZQp8+fYrvNxgMBH4aiKe9J3te2fMgDwGdTsfJ\nkydJSkqiV69eADRr1oywsDDAeHqrXr16DBgwgK+++opvv/2WV199lVatWrFhwwbc3d1v2efF5Its\nP7ediykXiUyNJDIlksjUSA6MP8Cz9s9yjGOIWQJNkQY/Fz98XHyo41SH6b2n4+3oTXxmPDmFOdRy\nqlVlOyvvYAdP8zTZZLOYxYxkpLlDqjZkkXRdhRZJBQWI+vU5WjeF0X/5ET4lApuLNiSvSJaDS0oP\nFVkkldL9JqiCggJq1apFp06d+PPPP0s8Nnf3XCaum8j+8ft5pO4j9xtqCatXr2br1q2EhoYSFhZG\nQUEB3t7exMTEAPD9998D0KRJExo1aoStrS0Gg4GpU6cye/Zseg/qzQvTXiAqM4rzyeeNRVBKJL8+\n8yvtfNqxLHQZzyx/Biu1Fb4uvvi5+lHbqTa5hbn8FP8TvAHPpT7HD84/mHXU7AfBgIGP+IjpTKcB\nDfid32lE9Zk6pTKQRdJ1FVokAcybBxMm0GUX6LIe4cBfB3jH8x1mTZ5VcTFIkpnJIqmUyiNBTZky\nhTlz5nD58mW8vb2L788uyKbuR3Vp59OODS+Ufa4kIQSXL1/mwIEDHDx4kJMnT7J9+3bjFXTPP8/q\n1asJDg6mZcuWxcu1q9qEEMRlxnE26Sznks5xKv4Uv+/4ndg1sYx7dBz9XunH4KWDAfCw88DP1Y96\nrvV4q+tbNPNqRmZ+Jpn5mXg5eGFhYUFoTCgjl4/kTOIZXu/0OtEDo9lisYWLXKQGNe7r9atMkkji\nWZ5lK1sZyUgWshA7SjcEgVR6ski6rsKLpLw8hK8v+xpn8OrWBpx46wSWUZYk/JCAo6NjxcUhSWZU\nphx0baLKh3Fp2bKluF8XL14UiqKI6dOn3/LYRyEfCSYhQmNC77qfnJwcodfrhRBCLFiwQHh6egpA\nAMLGxkZ06dJFpKamCiGEyMrKEgaDQej1enEh6YJYG7FWzAqZJQ5GHRRCCLE3cq9gEsWLxRsWgmcR\no6aPEgaDQaTnpotDlw+JtNy0O8ZUpC8Ss0JmCfVbauH9obfYfna7EEKIs+KsUAmVGCvGluWlqtT2\niX3CW3gLS2EpFoqFwiAM5g6p2gKOiErw/18ZlvLIQWX2+edCgOixHdF9W3fBJMSTrz1Z8XFIkpmU\nJQeZPUmYcymvBNW3b1/h5eUlCgsLS9yfnpsuHN91FEN+HHLLNmlpaWLt2rXitddeE8HBwUKlUomw\nsDAhhBBr1qwRzzzzjJg/f74IDQ0VBQUF4lLKJRGdFi2EECI6LVoEfxEsrN+2LlEMffrXp8Z956aJ\nb/Z+I5bvWy4atGkgVGqVWLp0aZmOKTI5UnT8pqMxgf70pEjJSSnx+CQxSSAQe8XeMu23stELvZgj\n5gi1UIt6op44Ko6aO6RqTxZJ5Z+DyiQvTxj8/ERkgEY0yvUT1pOsBc8gQo/d/cOcJFUHskiq4AS1\ndu1aAYjff//9lsembZ4mmITYe26vyMjIEEIIsWHDBmFhYSEAodVqRdeuXcXUqVNFVFSUEEKIvMI8\nMWfXHPGfX/8jWn/ZWti+YyuYhJi4dmLx470X9Ravr3ldLDm4ROy/tF+k56aXeN6wsDBRq1YtYWdn\nJ7Zu3VrqYzEYDOLHf34U9lPthcO7DuLnIz8Lg+HWVpUskSVqi9qisWgsCkXhbfZU+cWJONFH9BEI\nxGAxWKSJO7esSeVDFknln4PKbPNmIUC8OwPx1IWnBJMQfk/4FbdmS1J1VpYcJPsklUN/AL1eT/36\n9alRowYHDhxAURTy8vLYv38/m//azFfZX1GUWMSX7b7ktddeIz4+noULF9L0kaZYeFoQkRTBsavH\naFSjETP6zsBgMOA4zRE7SzuCPIMIqhFEkGcQ7X3a07hm47vGExISwpAhQ7Czs2Pjxo00b968VMeR\nnJPMS7+/xB/hf9ClXheWPrUUHxeff11/HesYxCBmMYt3eKfUr1dlsIlNPM/zZJLJF3zBS7yEQvXq\nhF5ZyT5J11V4n6QbiGHDKNzwJ20ibMhd7cmFyxd4t/a7zJw80yzxSFJFkdOSVLBrE7COHz+ekJAQ\nWrZsiZeXFwUFBahUKuoMqMMl/0ucdjKOwO3p6clq+9V8sP2D4n3Ud6tPoLtxwkkLCwti/heDo3XZ\nO1L++OOPjB07loYNG7Jx40Zq165dqu02nNrAmFVjSM1NZfaA2UzqMgmVheqO2zzGYwxhCNOZTi96\n0YrK/76XTz5v8zZf8RVNaMJf/EUQQeYOS5IqnDJ3Lpotm/l0fA5zV9cjamoUs47NYsjxIbRo3sLc\n4VUKAkE22SSavjLIIJdccm74yiUXPXoEongbgUBBQWv6sjZ93fizI4644IIzzjjhhFq+HVdKsiXp\nHj/FFRUVcfToUXbu3Mlff/3Fnj17UBSFJk2acPDgQZ778DmynLJItkgmLD6MzIJM1BZqUj9MxV5r\nz5xdc1Cr1AR7B9PMqxkO2ruPy3QnQghmzJjB9OnT6dGjB3/88UeprlbJys9i4vqJ/N+h/6NJzSb8\nMuIXmno1LfXzppJKc5pjiSWhhOLA/R3HgxRBBCMZSRhhTGACs5ktB4c0A9mSdJ05W5KA4iEBJs+G\npEf/w4/f/4jHOQ8uLr9Y6smlq7ICCrjMZSJv+oohprgwyiOvzPtVUIqLptKyxx5nnHHBBXfc8bzh\nqwY1Stx2wUW2fN8HOQRAKZUlQRkMBq5cuVI8LUnr1q05cuwIuEHN5jVxbehKjkUOl764xMqVK/kt\n7zc2ndlE05pNCfYOxlHryOydsxnTdgyLhy0u1+MoKChg3LhxLF26lOeee47FixdjaWl51+32XtrL\nqF9HEZUWxeSuk/mgzwf3NPjjXvbShS4MZzjLWFbp/nl16PiET5jBDJxw4gd+YAADzB3WQ0sWSdeZ\nvUgSAsPwJxF//M6gbdakXGrGwdMHaRPXhgO/HKiUI+HfC4HgMpcJI4wTnCj+foELJYoZLVrq631p\nlOqJT5ojtdJsqZlhjVu2FuccK+xzLdDkC8gpwJBfiKGgCFGop8igR4cBnSgiHwN5ioEitUKhpYo8\nrUKetUKunZo8OxV5zpbku1iR726JzlpPoWUh+Zp88jR55KpzyVZlk6HKINkimTgljgIKbjkeDRq8\n8aYOdah9m6861MEZ50qXiysLebqtHAghOHXqFH/99Rc7d+5k576d6F31pIWnoVKp8B7uTWiXUAwY\niCOOXG0uzb2aY9vcljfffJO9R/ay4pkVJSdXVeCTvz6hV0AvhjUbVi5xxsXF8cQTT3Dw4EGmT5/O\n9OnT7zrAY05BDu9tfY+5e+ZS17kuu/+7m46+He85ho50ZAYzeJd3CSSQ6Uy/532Vt+Mc53me5zjH\neYqn+JqvcefWUcYl6aGkKFh89z268GP8MCKSEUfS8I7x5h/dP7ww5QV++OwHc0d4TzLJ5B/+Yb/p\n6yAHySADBHhfhS4XvJgQVZOgqE7UviJwvZqPbWwmFvFJqFLOoIjTDzxGA5CuhVQtpGgh2fr6kmAD\niTaQZGNBqpOWtBqWZNSyQu1qhdpZjdpFjXARRDlGccruFGlWaegVfYn922BzS+F041dtamONHGn9\nbmRLkulTnBCC8+fPU79+fSwsLBg1cRQ/7/sZPEDtrabIrgiAc5PP4e/hz7qT6zh05RDB3sG08G6B\nr4sviqKwb98+OnbsyBtvvMEXX3xR4vl0eh2dv+3M6YTTHJ94nLoude8r/kOHDvHEE0+QkZHB0qVL\nGTJkyF232XZ2G+N+H0dUWhQvtnuRzx/9HHut/X3FAcZPaqMZzY/8yHd8x2hG3/c+70ceecxiFp/w\nCa64soAFPM7jZo1JMpItSdeZvSXpmtOnKWrTkgi/PGZu7sKmOf+Ql53HhJoT+Gr6V+aO7q6yyWYn\nO9nKVvayl3ARRq0rghbHoUdEDdqetKPeqQKczyejys0v3s6gQLKdmhhbwWVbPfF2kGRtXFKtIU2B\nDD1k6yCnEAqEBSq1DZZaO2y1TthpHbCzssfW0hY7KxscLG1w1Npiq2iwNAgs9Xos9UVY6oqwLCxA\nnZePJjsHdW4OquwsrHJy0OblYpOTh21ePvZ5BTjlFWKtv/V9Wa9AghbibCDWHq46QKwdXLWDGHuI\n8YSY2pDpAWonNSpnFSoXFYqLQpFTEQW2BdzcsOQu3KmjXC+cfPApUUh54FEtW6Pk6bZSatKkiRg1\nfhQbD28kNCaULOssVr++msFdBjP116l8fPRjajvUpo1PG1p4t6CFdwu61OuCrZXtHff78ssvs2jR\nIkJCQujevXuJxy6lXKLF3BbUdqrN7v/uxtnGucxxCyH45ptvePPNN/Hy8mLt2rU0bXrnfkTJOcm8\nsfYNfgn9hQD3AJYMXUJnv85lfu470aFjAAP4i7/4mZ8ZwYhy3X9pCATrWMfrvE4UUTzDM3zFV7jg\nUuGxSLcni6TrKk2RBLBtG0WDHuWUv45P1/Xi93m7Kcgu4FXPV/nq/a8q1RREAkE44WwxfUVF7yH4\nUBHtD6vpdsSBBqG5WKdfL4aSXe047QIn7PM56VzEBSe45AhXLEGXCWSArc4WT2tP6jjUob5HfRrU\nbkDd2nWpXbs2np6euLm5Vdwcd9nZkJAAiYkQFwdxcYi4OHRXrlB05QrExqJKTMQqI+PWTdUKsTYK\n0daCy7aCGEeIdoYYF4ipCdF1IKMm4AI4geKkoDgrCGeBsCpZD2gMGjwNnvjgg5/KDx/Fp0QxVVVb\no2SRVEqKhyIYZfpZKHhaebJo2CIGthhIVn4WeqHHydqpzPvNyckhODiYrKwsDh8+XGK6EoAd53fQ\n///607JWS7a/uP2uRdeNUlJSGD16NOvWrWPAgAH8+OOPuLm5/ev6Or2ORQcWMX3bdDLzM3m7+9u8\n2+NdtJoH02E5iywGMpDd7GY+83mZlx/I89xOBBFMZjKb2UwQQXzDN3Sla4U9v1Q6ski6rlIVSQA7\ndqAb2I/zdXV8sq47vy3aR0FeAb0LerPum3VYWZlvwupUUtnOdrYVbSImbBMN9iTTYR90PqDBM0YH\ngEGjJraOO4ed9exyzOAfjwIi3CBbAZJBSVXwsPCggVsDWvq0JDgwmMDAQPz9/avmtCwFBcYiKiYG\nrl41fo+ONv4cHY2Ijob4eBSDocRmeRoVCbYarlorXNYaiLIu4pKdnhhPuFoPYnwhrRbgDDjd8N0B\nuKmbmjZPi2uBK97CG3+NPwHqABpYNqCuRV188MEddyxu3sjMHsoiSVGUyUAkxvoYIcRde0fbedmJ\nN75+g/6t+tPMqxk2ljblFk9YWBjt27cnMDCQnTt34uBQ8qqv1eGrGfrTULrU68Ifz/1Rqhalbdu2\nMXr0aJKSkvj000+ZMGHCv366E0Kw5cwWJq2fxOnE03Sv352vBn1VqnGW7lceeQxnOOtZzxu8wSd8\ngiV370h+ryKJZDrTWcYy7LHnfd5nPOPRoHlgzyndu6pSJJU1p9xLDqp0RRLA339TOKA3GdaFzPq/\nQH4+kUxKWgq1Ltdi60dbadSwYiZ81qPnMIfZptvIlSN/4rHrNJ3/FnTYB/bZxnUyazoT5mXHduds\ntrinc9xDUKgGMkCVqMLH0ofW3q3p3qQ7LZu3JCgoCK32IbuiVaczFlLR0cYi6lohdWNBFRcHNxVS\nRRoNaQ42JNqouWoFVyz1RFkXcsmtgCu19MTVg7gAyPWmZDF1cx1dBJZZltjk2eBU6ERNUZO6lnUJ\nsA0g0CqQAKsAvC28cccdFXcedqa8PHRFkqIos4HDQojfb3f73zzoBLVhwwYGDx5M27Zt2bhxI05O\nJVulloUu4/mVz+Pj7MO659fRsEbD2+4nKSmJiRMn8ssvvxAYGMjy5csJDg6+7bpCCLae3crMkJns\ni9pHfbf6zBk4h4GNBlZoc7kOHZOYxDzm0YpWLGMZAQSU63OEE86XfMnP/IwKFROYwBSmyFNrlVxV\nKJLKmlMqaw66Z6dPk/ZUH5zDolk8wYaFrbw5duI8SqzCq0GvMnvS7AdSbFzlKtt1m7hwZAWWu/bT\ndlc+HfeCba7x8RgfRw56WLLBPZOQWgVctQeKgARwyXehmUcz+jTtQ9+OfQkKCkKtltcmlUpR0fUW\nqWvL1avXl9hY4/f8/Fs21dlYk+VgR6q1hngrhRhrHZcdC7jink9MTR1xPgYS60KSL+TWxNgadbv2\nCANYZFkYC6ocGxwKHXA1uOJp4Ukdyzr42foR5BxEPZt6uCvuOOJ4zy1UD2ORlCaEcL7hdk9gihCi\n1522q4gE9fvvv/P000/j5+fHqlWraNy4ZEvOvkv7eGLpE+QU5vBer/d4vdPrWKqNrS7Z2dnMnTuX\nzz77jPz8fN5++22mTp162+RUUFTAmog1fLbrM47GHKW2U22mdJvC2LZji/dnDmtYw2hGk0024xnP\n//jffRUxOnRsYQtf8zUhhGCNNaMZzVSm4oVXOUYuPShVpEgqU06pzDnonuXnkzzlBdy+Xk6SGyx9\nxZMP1UlkpemxibJhYueJTHlhyn2Np5RBBntytnDx8AqUPXtpuDuZ9vuvF0UX62j5u4YFm2vksau2\nINkGyARNsgY/az86+nVk0COD6NCuA87OZe/fKZWBEJCebiyYYmONRdW17/Hx15eEBLhNXykAvZUl\nOXa2pGtVJNpCom0R8Q46EpyLSHAvIrmGgWQvQZo3pNWENG9Id4ei250U0IOSrWCRY4E6R41VrhXa\nAi22OlscDY4444y72h1PjSe1rGtRx7YOfo5++Nn74aJxeXiKJEVRgoEdNyWoYOCoEOKOTScVlaD+\n/vtvhg0bRkZGBpMmTWLSpEm4uroWPx6dHs0rf77C+lPr8XfzZ2SDkSTvTWb5D8tJTU3l8ccfZ9as\nWTRo0KDEfnV6HXsv7WVNxBqWH1tOck4yfq5+vNP9HZ5t+axZi6MbxRPPNKbxHd9hgw1P8zRjGEMr\nWpXqk0A22exiF5vYxCpWkUwyXngxnvG8yIu44nrXfUiVR2UvksqaU6pCDrofukN7iZk2Gt/t50ly\ng019tPxUO5+/FeCyirZObRnTfQzD+w3HxubfuywYMBBZcJoLp9aREboTVegJfA8m0uwEqPXGK81O\n1VXxd00Df7kKdteCZEsgEdx17jSv0Zz+zfvTr1M//P39q80YTtVSfv71jucJCZCUZPw5MRFSUoy3\nk5ONPycn/2tRVbw7KzXZ1ioybRTSbQTptgbS7QXpDgayHAUZLoIsZ8i+tjhBji1k20GujfHnXJvr\nS6GWh6pI6gksEkL43XBfPeAi4CyESP+3bSsyQSUmJjJx4kSWLVuGlZUVffr0oWPHjtSpUwdFUYiL\ni2NH5A625W6jwLEAioyJoW/zvnRu2hk7SzsURSEpO4no9GiOxBzhSMwRMvMzsVJb8WjDRxnbbiw9\n/XvedToRcwkjjK/4il/5lTzycMWVLnShIQ3xxRc77FChIoss4onnIhc5xjHCCUeHDhtsGMhARjKS\nPvR5oP2cpAenChRJZcopVSUH3a+sPZuI/mYKdTecxCZXkG0LJxrCcV+IsoNUC8hVLHG0sMdJa4OT\nhQanvAIcsnJwT8jD91IBvlGgMnV9ybSFw/5wwBMO2ML+GpCeAw65DgQ6BtLJvxOPtX+MNi3bVNxV\nZZJ56HTGVqrUVGPhlJZmXNLTjUtamrGQSk83fs/MvL5kZRmvBixDLaPwcBVJQ4ElN316jYALAAAH\ntElEQVSKcwLSAD8hRORN678IvGi62RiIqKhYK5gbkGzuIB6g6nx81fnYAAKFEPc/ONcDcg85Reag\n26vuf8fy+KquUueg6tCr7Xaf0q51ekm9+QHTFSeLARRFOVKZP9Hej+p8bFC9j686HxsYj8/cMdxF\nmXJKWdeXOah6kMdXdZUlB1WHk7qpGC8+vJETwJ2auSVJkv5FWXOKzEGSVE1V+SJJCBHKrZ/kXIAQ\nM4QjSVIVV9acInOQJFVfVb5IMlls6hdwTS9gUWm2e0DxVAbV+digeh9fdT42qBrHd8ecoihKvZse\nlznoVtX52EAeX1VW6mOr8h23r7lhtNt6QHppRruVJEn6N3fKKabO18NuHAdJ5iBJqn6qTZEkSZIk\nSZJUnqrL6TbJRFGUoaYpESSp0lIUpTSnoqQqSOYgqSoobQ6qDkMAlNm9TERZ2ZkGtAvG2Bci8i6r\nV1mm3x1Aa4xzY31qznjKk2lsnRcxdgL2AxBCTDFrUA+A6Q20Wl5aXFoyB1VdMgdVfWXJQQ9dkXS7\niSgVRRl6t4koKzshRAgQoiiKK7dejlwtKIqySAgx7obbRxVFoRolqXduTEim43uxOryBXmMaifqh\nJnNQ1SVzUNVX1hz0MJ5ue/GmZLQdGPdvK0uVg+kTzs2XWS8C3jFDOA/KUFOH4GsiMX4qr056Yvyf\ne5jJHFQFyRxUbZQpBz1URZJp0smbpWJ80aTKzQWYfJtPAdXpE2uvmz6x1QMOmyuY8mY6HfObueMw\nJ5mDqjSZg6q4e8lBD1WRhPGP/OZpAtKh+FOCVEmZ5r9qedM8WL2oRgP23Xhs195Mq1EzPoCTHIFa\n5qCqSuagaqHMOehh65PkxPU5la65lrBcuP0cTFIlYRrZGCh+Q+kJtDRfROXPdFxPAsOAsWYOp9xU\nhz435UTmoCpM5qCq615z0MPWklTWiSulymsV0OPmGdarOiFEuhBisWmQwiU39Q+okkynJ+Sbv5HM\nQdWHzEFVxP3koIetJUlORFkNmK4Omn3jp7rqQFGUm5uCF5mWqn5lSTBQ74b+OK0BJ9Ol1L9XtzeZ\nu5A5qBqQOajKuecc9FAVSUKIUEVR5ESUVZhpfqztpsuNURQluDokKlOHwu2Kojjf/GZ5m8RVpdzc\nxG36ZFqvmvV1KBWZg6o+mYOqnvvJQQ/b6Ta494koKzVFUYJNVfFQ4ElFUSb/y5U0VZbpn9gFOKIo\nipOpCXW4mcMqL0eAxTclol4YP+VU2eR0s2tznmH8VDf5Ie2sLHNQFSVzUNVX1hz0UM7dJieirHpM\nf8hpt3nodyHEsIqO50EwvaFcuxTcFarnaLeSzEFVkcxBD6eHskiSJEmSJEm6m4fxdJskSZIkSdJd\nySJJkiRJkiTpNmSRJEmSJEmSdBuySJIkSZIkSbqNh2qcJKlqMQ3Y9iLGAfiuXSLtivGKoKHAMDnV\nhSRJ98Ic+cU0ZIBTdRhX6WEhiySp0hJCTDEllcibB/0yjVdSrcZgkSSp4lR0fjENIRAMpJvGyQp9\nyEabr5JkkSRVSUKIEFOCkyRJKlflnV9M4w8tEUJUq8lwHwayT5JUlclPYZIkPSjlmV92ACvLcX9S\nBZEtSZJZmJqbXYCWGPsD1DPd7lXa0WuvzZ0kSZJ0o8qUX0yn2ZyQ8/NVSbJIkiqc6Xx/qBAi0tQM\nvQPoAYQCs6v6ZIqSJJlPZcsvQoh0RVFCMRZqssN2FSNPt0lmcUOHxVZAqhAiVAgRKYS4ZQbquynL\nJKkP6YSqkvRQqYT55WOgtaIoPU2L083bKYqySlGUtJvun60oylFT4SeZgSySpAp3UzN2S+B+L7N9\nsgyJrCzrSpJUxVS2/GI69YcQYooQIsS0lCjUTLcXASHX1jdZBIyVXQvMRxZJkrn1BLbf68amhDSu\nvNeVJKlaMGt+Md3XqwzjLS26aR/15JhK5iWLJMlsTAmkHnDkhvvK2qzcCmOnyBdv/ASmKMpQ09JT\nUZQX77SuJEnVTyXJLy9ShiLN1GLU6obWKNnqbWaySJIqlCmpXDvv/iKQfq3p2ZRYjvzrxrdhSiqR\nwOJrn9ZMnTVbCyF+Nz3upChKz9utK0lS9VEJ84sr0LoUcQffENtiU+xSJSCvbpMqWirwmylhhWAc\nfXYyxuQSeeO5etO0AT2BVEVRABaVcoTa4cDhG26HAsOQl+BKUnVX2fLLSuCoaWDKj+9w6szlhscW\nAdsVRVmMHAvO7GSRJFUoUyK48Zz7v55vF0JMAaaUdt+KotS7Q5JzKcO6kiRVQZUtvwghQhVFaQnM\nxlgshWIsxhbfIa5IRVHSgXdMMUpmJE+3SdVBOsYkdW0agZVArxseD+b6aLc3rytJknQn95VfTMMP\n9AL8MJ5SW2Rq3bqTRRhbuSQzky1JUnWwCOOs3ZFgTEqKomy/ofNk+g19BEqsK0mSdBflkl9MrVDj\nFEU5iqlDtuk03GzTz0duOB34G7LTdqWgCCHMHYMkSZIkVWumq+BSMbZCTZGzClQNskiSJEmSJEm6\nDdknSZIkSZIk6TZkkSRJkiRJknQbskiSJEmSJEm6DVkkSZIkSZIk3YYskiRJkiRJkm5DFkmSJEmS\nJEm3IYskSZIkSZKk25BFkiRJkiRJ0m3IIkmSJEmSJOk2/h+rkLhLcSiuXAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7fd98219ff98>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fs=18;\n",
    "ts = 16;\n",
    "\n",
    "#print(out)\n",
    "\n",
    "fig, axarr = plt.subplots(1,2,figsize=(8, 4))\n",
    "\n",
    "\n",
    "#######################################################\n",
    "#Left plot\n",
    "\n",
    "axarr[0].plot(t,g24,linestyle=':', color=(0,0,0), label = r'$\\beta=0.05$, $N=8$')\n",
    "axarr[0].plot(t,g25, linestyle='--', color=(0,0,0), label = r'$\\beta=0.05$, $N=15$')\n",
    "axarr[0].plot(t,g26,linestyle='-', color=(0,0,0), label = r'$\\beta=0.05$, $N=25$')\n",
    "\n",
    "axarr[0].plot(t,g21,linestyle='--' , color=(0,0.45,0), label = r'$\\beta=0.1$, $N=5$')\n",
    "axarr[0].plot(t,g22,linestyle='-', color=(0,0.45,0), label = r'$\\beta=0.1$, $N=10$')\n",
    "#plt.plot(t,g23,linestyle='-', color='b')\n",
    "\n",
    "axarr[0].plot(t,g27,linestyle='-', color=(0,1,0), label = r'$\\beta=0.3$, $N=2$')\n",
    "\n",
    "axarr[0].set_xlim([0,4])\n",
    "axarr[0].set_ylim([0,8])\n",
    "#plt.gca().set_ylim(bottom=0)\n",
    "axarr[0].set_ylabel(r'$g^{(2)}(x)$',fontsize=fs)\n",
    "axarr[0].set_xlabel(r'$x \\Gamma_{\\rm tot}$',fontsize=fs)\n",
    "#plt.title(r'$N=$'+str(N)+r', $\\beta=$'+str(beta)[0:4],fontsize=fs)\n",
    "\n",
    "axarr[0].set_xticks([0, 1, 2, 3, 4])\n",
    "axarr[0].set_yticks([0, 2, 4, 6, 8])\n",
    "axarr[0].tick_params(labelsize=ts)\n",
    "\n",
    "axarr[0].text(-0.25, 1, r'(a)', transform=axarr[0].transAxes, \n",
    "            size=fs)\n",
    "\n",
    "leg = axarr[0].legend(prop={'size':14})\n",
    "leg.get_frame().set_edgecolor('k')\n",
    "\n",
    "###########################################################\n",
    "# Right plot\n",
    "\n",
    "beta1=0.05; N1 = 66;\n",
    "beta2=0.1; N2 = 31;\n",
    "beta3=0.3; N3 = 8;\n",
    "\n",
    "\n",
    "x=linspace(0,5,101)\n",
    "\n",
    "asympNorm1 = np.empty(size(x),dtype=mp.mpc)\n",
    "\n",
    "for ii in range(0,size(x)):\n",
    "    asympNorm1[ii] = mp.hyper([],[1/2,1/2],1/4*(x[ii]**2),eliminate=False)-mp.sqrt(mp.pi)*abs(x[ii])*mp.hyper([],[1,3/2],1/4*(x[ii]**2),eliminate=False)\n",
    "asympNorm1 = abs(asympNorm1)**2\n",
    "\n",
    "\n",
    "\n",
    "axarr[1].plot(t*sqrt(N1*beta1*(1-beta1)),g2A1*4*pi*(1-2*beta1)**(4*N1)*N1*beta1*(1-beta1)/beta1**2,linestyle='-', color=(0,0,0), label = r'$\\beta=0.05$, $N=66$')\n",
    "axarr[1].plot(t*sqrt(N2*beta2*(1-beta2)),g2A2*4*pi*(1-2*beta2)**(4*N2)*N2*beta2*(1-beta2)/beta2**2, linestyle='-', color=(0,0.45,0), label = r'$\\beta=0.1$, $N=31$')\n",
    "axarr[1].plot(t*sqrt(N3*beta3*(1-beta3)),g2A3*4*pi*(1-2*beta3)**(4*N3)*N3*beta3*(1-beta3)/beta3**2,linestyle='-', color=(0,1,0), label = r'$\\beta=0.3$, $N=8$')\n",
    "\n",
    "axarr[1].plot(x,asympNorm1,linestyle='-', color=(1,0,0), label = r'${\\rm Asymptotic}$')\n",
    "\n",
    "axarr[1].set_xlim([0,4])\n",
    "axarr[1].set_ylim([0,1.1])\n",
    "\n",
    "axarr[1].set_ylabel(r'$4 \\pi \\xi_N^2 \\tilde{G}^{(2)}(x)/\\beta^2$',fontsize=fs)\n",
    "axarr[1].set_xlabel(r'$x \\Gamma_{\\rm tot} \\xi_N$',fontsize=fs)\n",
    "\n",
    "axarr[1].set_xticks([0, 1, 2, 3, 4])\n",
    "axarr[1].set_yticks([0, 0.5, 1])\n",
    "axarr[1].tick_params(labelsize=ts)\n",
    "\n",
    "axarr[1].text(-0.25, 1, r'(b)', transform=axarr[1].transAxes, \n",
    "            size=fs)\n",
    "\n",
    "leg = axarr[1].legend(prop={'size':14})\n",
    "leg.get_frame().set_edgecolor('k')\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('g2Fig.pdf',bbox_inches='tight')\n",
    "plt.savefig('g2Fig.svg',bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "nonlinearPowerVsN_beta=0.05.csv\n",
      "nonlinearPowerVsN_beta=0.1.csv\n",
      "nonlinearPowerVsN_beta=0.3.csv\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkEAAAEgCAYAAACzRKfPAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nRCpBEolEIpFI7kr+H6prY2nIZkUSAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7fd989174ba8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "####################################################################################\n",
    "#\n",
    "#                  Make Plot for fixed Rabi frequency\n",
    "#\n",
    "####################################################################################\n",
    "\n",
    "fs=18;\n",
    "ts = 16;\n",
    "\n",
    "Gamma=1;\n",
    "rabiFreqSq = 0.1;\n",
    "Gammatot = 2*pi*5\n",
    "\n",
    "NList = linspace(1,100,100)\n",
    "\n",
    "\n",
    "##############################################################\n",
    "beta1 = 5/100\n",
    "\n",
    "filename = str(\"nonlinearPowerVsN\"+\"_beta=\"+str(beta1)+\".csv\")  \n",
    "print(filename)\n",
    "\n",
    "\n",
    "with open(filename) as csvfile:\n",
    "    reader = csv.reader(csvfile, delimiter=',',\n",
    "                                quotechar='|', quoting=csv.QUOTE_MINIMAL)\n",
    "    next(reader)\n",
    "    next(reader)\n",
    "    powerList = next(reader)\n",
    "\n",
    "powerList1 = np.array(list(map(float, powerList)))\n",
    "\n",
    "\n",
    "powerListnorm1 = powerList1*Gamma/beta1**2;\n",
    "\n",
    "plt.subplots(figsize=(8, 4))\n",
    "ax1 = plt.subplot(1,2,2)\n",
    "\n",
    "\n",
    "plt.semilogy(NList,((1-2*beta1)**(2*NList)+ rabiFreqSq*powerListnorm1),linestyle='None',marker=\"o\",markersize=2,label=r'$\\beta=0.05$',color='k')\n",
    "\n",
    "plt.semilogy(NList,((1-2*beta1)**(2*NList)),linestyle='--',color='k')\n",
    "#plt.ylim([0.0001,1])\n",
    "#plt.xlabel(r'$N$',fontsize=fs)\n",
    "#plt.ylabel(r'$\\langle \\hat{a}^\\dagger \\hat{a}/ |\\alpha|^2$',fontsize=fs)\n",
    "\n",
    "twoPh = rabiFreqSq*beta1/(NList*beta1*(1-beta1))**(3/2)*1/sqrt(2*pi)*(1/8);\n",
    "twoOne1 = rabiFreqSq*beta1/(NList*beta1*(1-beta1))**(3/2)*1/sqrt(2*pi)*(1/8)*(2*sqrt(2)-1)\n",
    "twoOne2 = rabiFreqSq*beta1/(NList*beta1*(1-beta1))**(3/2)*1/sqrt(pi)*(1/2)/(1-2*beta1*(1-beta1))\n",
    "\n",
    "powerAsymp1 = twoPh + twoOne1 + twoOne2\n",
    "\n",
    "plt.semilogy(NList,(1-2*beta1)**(2*NList)+powerAsymp1,linestyle='-',color=(0,0,0))\n",
    "\n",
    "\n",
    "\n",
    "##############################################################\n",
    "beta2 = 1/10\n",
    "\n",
    "filename = str(\"nonlinearPowerVsN\"+\"_beta=\"+str(beta2)+\".csv\")  \n",
    "print(filename)\n",
    "\n",
    "\n",
    "with open(filename) as csvfile:\n",
    "    reader = csv.reader(csvfile, delimiter=',',\n",
    "                                quotechar='|', quoting=csv.QUOTE_MINIMAL)\n",
    "    next(reader)\n",
    "    next(reader)\n",
    "    powerList = next(reader)\n",
    "\n",
    "powerList2 = np.array(list(map(float, powerList)))\n",
    "\n",
    "\n",
    "powerListnorm2 = powerList2*Gamma/beta2**2;\n",
    "\n",
    "plt.semilogy(NList,((1-2*beta2)**(2*NList)+ rabiFreqSq*powerListnorm2),linestyle='None',marker=\"o\",markersize=2,label=r'$\\beta=0.1$',color=(0,0.45,0))\n",
    "#plt.semilogy(NList,0.005/NList**(3/2))\n",
    "plt.semilogy(NList,((1-2*beta2)**(2*NList)),linestyle='--',color=(0,0.6,0))\n",
    "\n",
    "twoPh = rabiFreqSq*beta2/(NList*beta2*(1-beta2))**(3/2)*1/sqrt(2*pi)*(1/8);\n",
    "twoOne1 = rabiFreqSq*beta2/(NList*beta2*(1-beta2))**(3/2)*1/sqrt(2*pi)*(1/8)*(2*sqrt(2)-1)\n",
    "twoOne2 = rabiFreqSq*beta2/(NList*beta2*(1-beta2))**(3/2)*1/sqrt(pi)*(1/2)/(1-2*beta2*(1-beta2))\n",
    "\n",
    "powerAsymp2 = twoPh + twoOne1 + twoOne2\n",
    "\n",
    "plt.semilogy(NList,(1-2*beta2)**(2*NList)+powerAsymp2,linestyle='-',color=(0,0.6,0))\n",
    "\n",
    "\n",
    "#plt.ylim([0.0001,1])\n",
    "#plt.xlabel(r'$N$',fontsize=fs)\n",
    "#plt.ylabel(r'$\\langle \\hat{a}^\\dagger \\hat{a} \\rangle/ |\\alpha|^2$',fontsize=fs)\n",
    "\n",
    "##############################################################\n",
    "beta3 = 3/10\n",
    "NList3 = linspace(1,100,100)\n",
    "\n",
    "filename = str(\"nonlinearPowerVsN\"+\"_beta=\"+str(beta3)+\".csv\")  \n",
    "print(filename)\n",
    "\n",
    "\n",
    "with open(filename) as csvfile:\n",
    "    reader = csv.reader(csvfile, delimiter=',',\n",
    "                                quotechar='|', quoting=csv.QUOTE_MINIMAL)\n",
    "    next(reader)\n",
    "    next(reader)\n",
    "    powerList = next(reader)\n",
    "\n",
    "powerList3 = np.array(list(map(float, powerList)))\n",
    "\n",
    "\n",
    "powerListnorm3 = powerList3*Gamma/beta3**2;\n",
    "\n",
    "twoPh = rabiFreqSq*beta3/(NList3*beta3*(1-beta3))**(3/2)*1/sqrt(2*pi)*(1/8);\n",
    "twoOne1 = rabiFreqSq*beta3/(NList3*beta3*(1-beta3))**(3/2)*1/sqrt(2*pi)*(1/8)*(2*sqrt(2)-1)\n",
    "twoOne2 = rabiFreqSq*beta3/(NList3*beta3*(1-beta3))**(3/2)*1/sqrt(pi)*(1/2)/(1-2*beta3*(1-beta3))\n",
    "\n",
    "powerAsymp3 = twoPh + twoOne1 + twoOne2\n",
    "\n",
    "#plt.semilogy(NList3,powerAsymp3,linestyle='-',color=(0,0,0))\n",
    "\n",
    "\n",
    "\n",
    "plt.semilogy(NList3,((1-2*beta3)**(2*NList3)+ rabiFreqSq*powerListnorm3),linestyle='None',marker=\"o\",markersize=2,label=r'$\\beta=0.3$',color=(0,1,0))\n",
    "#plt.semilogy(NList,0.005/NList**(3/2))\n",
    "plt.semilogy(NList3,((1-2*beta3)**(2*NList3)),linestyle='--',color=(0,1,0))\n",
    "\n",
    "plt.semilogy(NList3,(1-2*beta3)**(2*NList3)+powerAsymp3,linestyle='-',color=(0,1,0))\n",
    "\n",
    "\n",
    "\n",
    "##############################################################\n",
    "\n",
    "plt.xlim([0,NList[-1]])\n",
    "plt.ylim([0.0001,1])\n",
    "plt.xlabel(r'$N$',fontsize=fs)\n",
    "plt.ylabel(r'$\\langle \\hat{a}^\\dagger \\hat{a} \\rangle/ P_{\\rm in} $',fontsize=fs)\n",
    "#plt.xticks([0, 20, 40, 60, 80, 100])\n",
    "#plt.yticks([0, 2, 4, 6, 8])\n",
    "plt.tick_params(labelsize=ts)\n",
    "\n",
    "#plt.title(r'Rabi frequency $\\Omega^2/\\Gamma_{\\rm tot}^2 =$ '+str(rabiFreqSq),fontsize=fs)\n",
    "leg = plt.legend(prop={'size':14})\n",
    "leg.get_frame().set_edgecolor('k')\n",
    "#leg.get_frame().set_linewidth(0.3)\n",
    "\n",
    "plt.text(-0.25, 1, r'(b)', transform=ax1.transAxes, \n",
    "            size=fs)\n",
    "\n",
    "\n",
    "################################################################\n",
    "\n",
    "ax2 = plt.subplot(1,2,1)\n",
    "\n",
    "k1= linspace(-5,5,101)\n",
    "k1[round(k1.size/2)]=1e-9\n",
    "N1=20; N2=50; N3=80;\n",
    "beta = mp.mpf(5/100);\n",
    "Gamma = beta;\n",
    "\n",
    "outKSpace1 = np.empty(size(k1),dtype=mp.mpc); outKSpace2 = np.empty(size(k1),dtype=mp.mpc); outKSpace3 = np.empty(size(k1),dtype=mp.mpc)\n",
    "\n",
    "for i in range(0,size(k1)):\n",
    "    outKSpace1[i] = np.float(mp.re(complex(phiKspace(Gamma,beta,N1,k1[i]))))\n",
    "    \n",
    "for i in range(0,size(k1)):\n",
    "    outKSpace2[i] = np.float(mp.re(complex(phiKspace(Gamma,beta,N2,k1[i]))))\n",
    "    \n",
    "for i in range(0,size(k1)):\n",
    "    outKSpace3[i] = np.float(mp.re(complex(phiKspace(Gamma,beta,N3,k1[i]))))\n",
    "\n",
    "    \n",
    "asymp3 = np.float(Gamma)*exp(-N3*np.float(Gamma)**2*np.float((1-beta)/beta)/k1**2)/k1**2\n",
    "\n",
    "\n",
    "plt.plot(k1,abs(outKSpace1)**2/max(abs(outKSpace1)**2),color=(0,0,0),linestyle=':',label=r'$N=20$')\n",
    "plt.plot(k1,abs(outKSpace2)**2/max(abs(outKSpace2)**2),color=(0,0,0),linestyle='--',label=r'$N=50$')\n",
    "plt.plot(k1,abs(outKSpace3)**2/max(abs(outKSpace3)**2),color=(0,0,0),linestyle='-',label=r'$N=80$')\n",
    "\n",
    "plt.plot(k1,abs(asymp3)**2/max(abs(asymp3)**2),color=(1,0,0),linestyle='-',label=\"$N=80$\" \"\\n\" r\"$\\textrm{Asymp}$\")\n",
    "\n",
    "\n",
    "\n",
    "plt.ylabel(r'$|\\phi_N(\\Delta_k)|^2/\\textrm{max}(|\\phi_N(\\Delta_k)|^2)$',fontsize=fs)\n",
    "plt.xlabel(r'$\\Delta_k/\\Gamma_{\\rm tot}$',fontsize=fs)\n",
    "plt.xlim([-5,5])\n",
    "plt.ylim([0,1])\n",
    "plt.xticks([-4, -2, 0,2, 4])\n",
    "plt.yticks([0, 0.5, 1])\n",
    "\n",
    "leg2 = plt.legend(prop={'size':14},loc=2, handlelength=1)\n",
    "leg2.get_frame().set_edgecolor('k')\n",
    "\n",
    "\n",
    "plt.tick_params(labelsize=ts)\n",
    "plt.text(-0.28, 1, r'(a)', transform=ax2.transAxes, \n",
    "            size=fs)\n",
    "\n",
    "##############################################################\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "\n",
    "plt.savefig('P_nlvsN_fixedRabi.pdf',bbox_inches='tight')\n",
    "plt.savefig('P_nlvsN_fixedRabi.svg',bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAX8AAAD7CAYAAACCEpQdAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nIRyQlL8QQjig/weJnRGdWaABvgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f05a3bb7da0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "N3=30\n",
    "beta = mp.mpf(4/10);\n",
    "Gamma = 1;\n",
    "\n",
    "k1= linspace(-20,20,101)\n",
    "k1[k1==0]=1e-9\n",
    "\n",
    "asymp3 = Gamma*exp(-N3*Gamma**2*np.float((1-beta)/beta)/k1**2)/k1**2\n",
    "\n",
    "outKSpace = phiKspace(Gamma,beta,N3,k1)\n",
    "for i in range(0,size(outKSpace)):\n",
    "    outKSpace[i]=np.float(mp.re(complex(outKSpace[i])))\n",
    "\n",
    "plt.plot(k1,outKSpace,color=(0,0,0),linestyle='-',label=r'$N=80$')\n",
    "\n",
    "plt.plot(k1,asymp3,color=(1,0,0),linestyle='-',label=r'$N=80 asymp$')\n",
    "plt.xlim([-20,20])\n",
    "\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(8.27972605881046e-5 + 0.0j)\n",
      "(8.27972605834329e-5 + 0.0j)\n"
     ]
    }
   ],
   "source": [
    "print(phiKspaceFast(1,4/10,30,112))\n",
    "print(phiKspace(1,4/10,30,112))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 303,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "mpf('0.05000000000000000277555756156289135105907917')"
      ]
     },
     "execution_count": 303,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "beta"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 182,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "nonlinearPowerVsN_beta=0.3.csv\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAX8AAAD7CAYAAACCEpQdAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nJyJKQgz+RERJiMGfiCgJ/T9X4ZxSzK/PvgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f05a3b98e80>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "beta3 = 30/100\n",
    "NList3 = linspace(1,100,100)\n",
    "Gamma=1;\n",
    "\n",
    "rabiFreqSq=0.01\n",
    "\n",
    "\n",
    "filename = str(\"nonlinearPowerVsN\"+\"_beta=\"+str(beta3)+\".csv\")  \n",
    "print(filename)\n",
    "\n",
    "\n",
    "with open(filename) as csvfile:\n",
    "    reader = csv.reader(csvfile, delimiter=',',\n",
    "                                quotechar='|', quoting=csv.QUOTE_MINIMAL)\n",
    "    next(reader)\n",
    "    next(reader)\n",
    "    powerList = next(reader)\n",
    "    powerLista = next(reader)\n",
    "\n",
    "powerList3 = np.array(list(map(float, powerList)))\n",
    "powerList3a = np.array(list(map(float, powerLista)))\n",
    "\n",
    "\n",
    "powerListnorm3 = powerList3*Gamma/beta3**2;\n",
    "powerListnorm3a = powerList3a*Gamma/beta3**2;\n",
    "\n",
    "\n",
    "plt.semilogy(NList3,((1-2*beta3)**(2*NList3)+ rabiFreqSq*powerListnorm3),linestyle='None',marker=\"o\",markersize=2,label=r'$\\beta=0.3$',color=(0,0,0))\n",
    "plt.semilogy(NList3,((1-2*beta3)**(2*NList3)+ rabiFreqSq*powerListnorm3a),linestyle='None',marker=\"o\",markersize=2,label=r'$\\beta=0.3$',color=(1,0,0))\n",
    "\n",
    "twoPh = rabiFreqSq*beta3/(NList3*beta3*(1-beta3))**(3/2)*1/sqrt(2*pi)*(1/8);\n",
    "twoOne1 = rabiFreqSq*beta3/(NList3*beta3*(1-beta3))**(3/2)*1/sqrt(2*pi)*(1/8)*(2*sqrt(2)-1)\n",
    "twoOne2 = rabiFreqSq*beta3/(NList3*beta3*(1-beta3))**(3/2)*1/sqrt(pi)*(1/2)/(1-2*beta3*(1-beta3))\n",
    "\n",
    "powerAsymp = twoPh + twoOne1 + twoOne2\n",
    "\n",
    "plt.semilogy(NList3,twoPh,linestyle='-',color=(1,0,0))\n",
    "plt.semilogy(NList3,powerAsymp,linestyle='-',color=(0,0,0))\n",
    "\n",
    "plt.xlim(0,100)\n",
    "plt.ylim(0.000001,1)\n",
    "\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "46.6639443061121\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXkAAAD7CAYAAACPDORaAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzt3Xl8HHd9//HXdy/d1uqyfEi2JN9H4sRnbkIikgAhgWBw\noFDC5bZQCvzoI7S/lj6g/fVHEx4UaEtT3BYCpf2RkIRCoCS2AkmchMSWncNxEl+ybMunrtW92uv7\n+2NGlqLIkmxLu6vV+/l4zGNmZ1aaT0bZ9379ne/MGGstIiKSmTypLkBERCaPQl5EJIMp5EVEMphC\nXkQkgynkRUQymEJeRCSDKeRFRDKYQl5EJIMp5EVEMpgvmTsrLS21VVVVydyliMiUt2vXrhZrbdmF\n/GxSQ76qqor6+vpk7lJEZMozxhy50J9Vd42ISAZTyIuIZDCFvIhIBlPIi4hkMIW8iEgGU8iLiGQw\nhbyISAZLasj3RePJ3J2IyLSX1JA/3RlO5u5ERKa95LbkI3H04HARkeRJasjHEpYTHWrNi4gkS9JP\nvL58LJTsXYqITFtJDXkDvNykkBcRSZakhny236uWvIhIEiU15HMDXvY0dRBP6OSriEgyJDXkcwJe\neiJxGpq7k7lbEZFpK8kteecZJS+py0ZEJCmSGvJZPg/5WT6dfBURSZKkD6G8ZG4hrzR1JHu3IiLT\n0rhC3hizepRtG40xtcaYu8fzu1ZVBnn9ZCdh3cdGRGTSjRnyxpha4Kfn2LYawFpbB4RG+zIYcFll\nIdG45fWTnedbq4iInKcxQ94N8IZzbN4EDHSwNwC1Y/2+SyuCAOqyERFJgovtkw8CbUNel4z67kSc\n2YXZlBVk6aIoEZEkSO6J145jGGNYVRHkJY2wERGZdBcb8iGg2F0OAq3D32CM2WyMqTfG1MfDXQCs\nqiikobmHznD0IncvIiKjuaCQN8YE3cUHgBp3uQaoG/5ea+0Wa+1aa+1ar41B9xlWVTo/vkf98iIi\nk2o8o2s2Amvd+YAnAKy1u9331AKhgdejatrJpRWFgK58FRGZbL6x3mCtfQh4aNi6NUOWt4x7b8bA\nsR0El76bqpJcXlG/vIjIpEruiVd/LjTtBJyLol4+pu4aEZHJlPyQP74b4jFWVQQ51RnWw71FRCZR\nckM+kAexPjj9KqsqnX55jZcXEZk8yQ95gKadrJhTiNdjdEdKEZFJlNyQ9wYgvxyadpLt97J0VoH6\n5UVEJlHSbzVMxbqzJ18vrQjySlOIhB4HKCIyKVIT8m0N0NPCZZWFdIZjNLb2JL0MEZHpIPkhX7ne\nmTfVn73yVf3yIiKTI/khP/sy8PigaQcLy/LJ8XvVLy8iMkmSH/KBXChfCcd24PN6uGRuoVryIiKT\nJPkhD06//PHdkIizqrKQvSc6icQSKSlFRCSTpSbkK9dDtAfOvMalFUEisQT7T3elpBQRkUyWopb8\nWmfetJPL3JOvLx5tT0kpIiKZLDUhX1QNuaVwbCcVRTnMmpHNjkaFvIjIREtNyBtz9qIoYwzrqovZ\ncbgVa3VRlIjIREpNyANUroPWA9DbxvrqYk539nOsrS9l5YiIZKLUhXyFe1HU8V2sr3IeE/vC4bc8\nIlZERC5C6kJ+zuVgPHBsB4tm5hPM9bOzsS1l5YiIZKLUhXxWPpSvgKYdeDyGdVXF7DiskBcRmUip\nC3lwT77ugkSc9VXFNLb2ckZPihIRmTApDvn1EOmC5n2sr3b65Xeoy0ZEZMKkviUP7pOiZpAb8KrL\nRkRkAqU25EsWQE4RNDk3K1szv0ghLyIygVIb8mcviqoHYF1VMftOd9HRG01pWSIimSK1IQ9Ov3zz\nG9AXYn11MdZC/RG15kVEJkIahLx7s7Lj9VxWGSTg9ajLRkRkgqRHyBsvHHmObL+XSysKNcJGRGSC\npD7kswpg7mo4vB2A9dXF7GnqoDcSS3FhIiJTX+pDHqDqWjixG/q7WVddTCxheemoHgkoInKx0iPk\nq6+FRAyOPs+a+UV4DLygfnkRkYs2ZsgbYzYaY2qNMXePsX3zBVdReQV4/ND4NDOy/SyfM0MnX0VE\nJsCoIW+MWQ1gra0DQgOvh21vcLc3DN8+boFc5wTs4acBZ7z8i8fa9XBvEZGLNFZLfhMw0DneANSO\n8J573HmNtXb3BVdSfR2cfBnCHWyoLiYcTbDneMcF/zoRERk75IPA0H6TkqEb3VBvMMa0D3vf+au6\nFmwCjjzHWvchIrq/vIjIxbmoE6/GmCBOS//rwL8aY2pGeM9mY0y9Maa+ubn53L+sYh14s+Dwdkrz\ns1hQlqd+eRGRizRWyIeAYnc5CAx/Pt9m4OvW2nuBTwMbh/8Ca+0Wa+1aa+3asrKyc+/Jnw2V66HR\n6ZdfX13CzsY24gk93FtE5EKNFfIPAAOt8xqgDs624N/EWvsQg/33F6b6Oji1x324dxFd4Rj7TnVd\n1K8UEZnORg35gROpxphaIDTkxOoT7vZ7gc3uMMrN1totF1VN1bXOvPEZ1lc73f/qlxcRuXC+sd4w\nUnBba9cMWb53wqqZuwb8udC4nbnLb2NuMIcdh9v42FVVE7YLEZHpJD2ueB3gC8C8K950H5sdjW1Y\nq355EZELkV4hD06XTfPr0H2GDdXFNHf1c6i5O9VViYhMSekX8tXXOfPG7VyzqBSAp/a3pLAgEZGp\nK/1CfvZlECiAw9upKMqlpiyPp/ePMr5eRETOKf1C3uuD+VdCo9Mvf92iMl443Eo4Gk9xYSIiU0/6\nhTw4XTatB6HzJG9bXEY4mtBQShGRC5CeIX92vPx2NtQUE/B61GUjInIB0jPkZ10C2YVw+ClyAz7W\nVRfxtE6+ioict/QMeY8X5l9zdrz8dYvK2He6i9Od4RQXJiIytaRnyIPzSMDQEQgd5brFzo3N1GUj\nInJ+0jjk3fHyh7ezdFYBZQVZPH1AXTYiIucjfUO+bBnklkDjdowxXLuolGcONOvWwyIi5yF9Q97j\ngaprnOe+WsvbFpfR3hvlVT0SUERk3NI35MHpsuk8Di0HuGZhKcaoX15E5Hykd8gvusmZH3ickvws\nVs4p5OkDCnkRkfFK75APzoOZy2H/4wBct7iU3UdDdIajKS5MRGRqSO+QB6c1f/R3EO7gukVlxBOW\n5w4Of9SsiIiMJP1DfvHNkIjBod+wen4ReQGvumxERMYp/UO+Yj1kB2H/VvxeD1cuKOXp/c16WpSI\nyDikf8h7fbCwFg5shUSCty0upam9j8bW3lRXJiKS9tI/5AEW3wK9LXBit25xICJyHqZGyC+8EYwH\n9j/G/JI85pfkKuRFRMZhaoR8bjFUbhgcSrmojN81tBKJJVJcmIhIepsaIQ/OUMpTr0DnCa5bXEZv\nJE79ET0tSkRkNFMn5Bff7MwPbOXKBSX4PEYPEhERGcPUCfmZy6GwEvZvJT/Lx5r5RTy570yqqxIR\nSWtTJ+SNcbpsGp6EaJibVszijVNdNLb0pLoyEZG0NXVCHpyhlNEeOPIMN68oB+DxvadSXJSISPqa\nWiFffS34cmD/ViqKcrlkbiGPKeRFRM5paoW8P8e5x/z+x8Bablk5ixePhjjVoQd8i4iMZMyQN8Zs\nNMbUGmPuPsf21e57Nk58eSNYfLPzgO+W/We7bLa+pta8iMhIRg15Y8xqAGttHRAaeD3Mn1trHwJq\nzrF9Yg08SGT/4yycWcCCsjwee1UhLyIykrFa8puAkLvcANQO3ei23ncCWGvvtdbunvAKhwtWQvnK\ns1e/3rJyFi8cbqO9JzLpuxYRmWrGCvkgMPSy0pJh29cBJW6Xzbm6czYbY+qNMfXNzRN0v5mBB4n0\nhbhlxWziCUvd66cn5neLiGSQiTjx2jrQgh+pX95au8Vau9Zau7asrGwCdofTL2/jcOgJVs6dwdxg\njoZSioiMYKyQDwHF7nIQGP7cvVacbpyB966buNJGUbEOcopg/+MYY7h5xSyePtBCd38sKbsXEZkq\nxgr5B4Aad7kGqAMwxgTddQ8N2R7E7Z+fdB6vc2HU/scg1s8tK2cRiSV0mwMRkWFGDfkh3TC1QGjI\nidUn3O0NOKNuNgIl7iib5FhxB4Q74NBvWDO/iJK8gEbZiIgM4xvrDdbaLSOsWzPC9uQFPEDN9U6X\nzauP4F3yTm5aUc4vXjpBOBon2+9NaikiIulqal3xOpQvAMveA/v+B6J93LxiFj2ROM8e1O2HRUQG\nTN2QB1j5foh0w4GtXLWglIIsn0bZiIgMMbVDvupayJsJrz5MwOfhxmUz2fbaaWJxPRZQRASmesh7\nvLD8dti/Ffq7uGXlLNp7o+xo1GMBRURgqoc8OF02sT7Y9xjXLS4j2+/hcY2yEREBMiHkKzdAwRzY\n+wi5AR9vW1zG43tPk0jYVFcmIpJyUz/kPR5YeQcc2AZ97dy8YhanOsO83BQa+2dFRDLc1A95cC6M\nSkThjV9x49Jy/F7DL185meqqRERSLjNCfu5qCM6HVx+hMNfPDUtn8vOXjhPVKBsRmeYyI+SNcbps\nGp6Enhbev7qClu4IT++foFsbi4hMUZkR8uCMsrFxeP0XXL9kJsV5AR7e3ZTqqkREUipzQr58JZQu\nhlcfIeDzcNuqOdS9doZQr54YJSLTV+aEvDHOCdjGZ6DrFBvXVBCJJ3hUJ2BFZBrLnJAHp18eC3v/\nmxVzZrCkvICHd6nLRkSmr8wK+bIlTrfN3kcwxrBxTQUvHQtxqLk71ZWJiKREZoU8OK35Yy9A6Bi3\nXz4Hr8eoNS8i01bmhfyKO5z5np8ysyCb6xaV8rMXjxPXbQ5EZBrKvJAvrob5V8OL/wGJBO9fU8HJ\njjC/OzT8GeQiIpkv80IeYM1d0NYAjdupXVbOjGyfxsyLyLSUmSG/7DbIDsKu+8n2e7l11Rwee/UU\n3f2xVFcmIpJUmRny/my47MPw+qNnb3PQF43zP3s0Zl5EppfMDHmA1R9z7kz50n+xel6Q6tI8jbIR\nkWknc0N+5lKYdyXsuh8DvH/1XF443Maxtt5UVyYikjSZG/IAaz4ObYegcTvvW12BMfDI7uOprkpE\nJGkyO+SXD56AnRvM4cqaEh55sQlrNWZeRKaHzA55fw6s+tDZE7Ab11RwpLVXY+ZFZNrI7JAHWPMx\niEfg5f/Huy6ZTUlegO8/25jqqkREkiLzQ37mMqi8whkz7/Pw4Q3zeOKN0xxt1QlYEcl8Y4a8MWaj\nMabWGHP3GO8bdXtKrbkLWg/CkWf5yBXz8RrDD3/XmOKiREQm36ghb4xZDWCtrQNCA69HeF8t8I6J\nL2+CrHgvZBfCrvspn5HNuy6ZzYM7j+kKWBHJeGO15DcBIXe5Aaid3HImiT8HLr0TXvs59Lbx8aur\n6OqP6eIoEcl4Y4V8EGgb8rpk+BuMMavdln56W3PX2ROwl88r4rLKIPc/10hCtyAWkQw2ESdeiyfg\nd0y+8uVQuQHqfwDW8vGrqzjc0sNTB5pTXZmIyKQZK+RDDIZ4EHjTAPPxtOKNMZuNMfXGmPrm5hQH\n6pq7oPUANPyWd66czcyCLH6g4ZQiksHGCvkHgBp3uQaoAzDGBAfWuaNvNgPFI52YtdZusdautdau\nLSsrm6i6L8zK90PBbHjm2wR8Hj56xXye3t/MwTN6BqyIZKZRQ95auxvOjp4JDbwGnnC3P2Stfchd\nFxzhV6QXXxZc8Rk4/BQc382HN8wj4PNw/3OHU12ZiMikGLNP3m2J11lrtwxZt2aE9ywY8iWQvtbc\n5QynfPbblORncduqOTy86zgdvdFUVyYiMuEy/4rX4bJnwLpPw2u/gJaDfPzqKvqicR6sP5bqykRE\nJtz0C3mADX/odN089x1WzClkfXUxP/xdI3ENpxSRDDM9Qz6/DC7/CLz8E+g8ySeurqKpvY9tr51O\ndWUiIhNqeoY8wFWfg0Qcnv9napeVMzeYw/ef0QlYEcks0zfki6pgxfug/vv4Ih188ppqdjS28dyh\nllRXJiIyYaZvyANc8wWIdMPOf+fDG+ZRPiOLb287oCdHiUjGmN4hP+sSWPgOeP4+sonw2bcvZEdj\nG88e1JOjRCQzTO+QB7jmi9DbAi/+mE3rKpldmM236varNS8iGUEhP/8qqFgHz/0jWcby2bcvZNeR\ndp4+oL55EZn6FPLGOK350BF47b/54NpK5gZz+Pttas2LyNSnkAdY/E4oXQLbv0nAY/ncDQt5+ViI\n3+47k+rKREQuikIewOOB678MZ16Dl3/C+9dUUFms1ryITH0K+QEr7oC5a+A3f4M/HuZzNyzi1eOd\nugpWRKY0hfwAY+Cm/wNdJ+H573LH5XOZX5LLt+oO6BGBIjJlKeSHmn8VLL0VnvkOvr5WPn/jIl4/\n2cnW106lujIRkQuikB+u9qsQ7YWn/o7bVs2hpiyPb21Ta15EpiaF/HCli2Dtx6H+B/jaDvL5Gxex\n73QXv9xzMtWViYicN4X8SN72Z+DPhbqvcuulc1g6q4B7fv0GfZF4qisTETkvCvmR5JfBNZ+Hfb/C\ne+x3fO22FRwP9fHPTx5MdWUiIudFIX8uV3wWCubA1r9kQ3Uxt182h+891UBjS0+qKxMRGTeF/LkE\ncuGGv4Tju2DvI/zvdy3D7zV87dG9ukBKRKYMhfxoVt0J5Suh7quU5xq+ULuY3+5rpu513e5ARKYG\nhfxoPF54x19D6Ci88C/cdXUVi2bm87VH9xKO6iSsiKQ/hfxYFt4IS94Fv/06/tBhvnb7Cpra+7jv\nyUOprkxEZEwK+fF49zfB64df/AlXVRfznlVzuO+pQxxt7U11ZSIio1LIj8eMOXDz38KRZ2DXD/iL\ndy3D7zH89S/3proyEZFRKeTH6/KPQs31sO2vmGWb+ZMbF1H3+hl+84buUiki6UshP17GwHu+AzYB\nv/wCH7+qigVleXz1F6/pJKyIpC2F/PkoqnJuYHawjsDeB/ib21dytK2Xbzy+L8WFiYiMTCF/vtZ9\nGiqvgMf+jKvKY3zsyvn8+zOH2X6gOdWViYi8xZghb4zZaIypNcbcfY7tm93pnokvLw15PHD7P0E0\nDL/6En/+zqUsmpnPlx58mbaeSKqrExF5k1FD3hizGsBaWweEBl4P2V4L1FlrtwA17uvMV7oI3v7n\n8MYvyT7wKN+583JCvVG+/PAruuWBiKSVsVrym4CQu9wADA/xmiHrGtzX08OVn4PZl8Gv/pTlM/q5\n+5YlbHvtND/ZeSzVlYmInDVWyAeBtiGvS4ZutNZucVvxAKuB+gmsLb15ffDef4b+Lnj4E3ziykqu\nWVjKXz/6Gg3N3amuTkQEmKATr243zm5r7e4Rtm02xtQbY+qbmzPs5GT5Crj17+Hw03ie/Fu++cFV\nZPk9fP4nLxGJJVJdnYjImCEfAord5SDQeo731VprvzzSBre1v9Zau7asrOwCy0xjl38E1twFz3yL\n8uPb+Ls7LmXP8Q6+Xbc/1ZWJiIwZ8g8w2M9eA9QBGGOCA28wxmy21t7rLk+PE6/DvfNemLMafvZH\n3DKrizvXVXLfU4d4vuFc34kiIskxasgPdL+44R0a0h3zxJD19xhjDhlj2ie10nTmy4IP/gh8AXjg\nI3zlpnlUleTxhZ+8xJnOcKqrE5FpbMw+ebe7pW7ICVastWvceZ21tshau8Cd101msWktWAkbvw8t\n+8l77Iv804cuozMc5VM/qtcDwEUkZXTF60SquR5u+ArsfYQVR/+Tf7jzcvYc7+B/PfgSiYTGz4tI\n8inkJ9o1X4Slt8LWr1Cbe5C/eNcyfv3qKb6xVfe3EZHkU8hPNGOc8fPF1fDg7/PJZXE+vGEe9z15\niAfrdaGUiCSXQn4yZBfChx4AwPzovXztbTO4dlEp//uRPfzukEbciEjyKOQnS+lC+OjPoL8L/4/f\nx3dvr6CqNI8//PEuXRErIkmjkJ9Msy+F3/spdJ1kxoMf4Id3LsTnMXzi/p20646VIpIECvnJNm8D\n3Plf0HqAub/6ff7tQ0s40RHmrvt30tEbTXV1IpLhFPLJsODt8IH74cSLXP7MZ7hv0wpeO9HBh//t\nebXoRWRSKeSTZem74b33QeN2btxzN//6kVUcONPNh/71eVq6+1NdnYhkKIV8Mq3aBO/+Juz/Nde/\nfDf3/94lNLb2cOeW53X7AxGZFAr5ZFv3KeeGZm/8iquevYsf31nDiVAfm7Y8z8mOvlRXJyIZRiGf\nChv+ADb9B5zaw9q6D/LA+0tp7upn0/eep6m9N9XViUgGUcinyrL3wF2/gv5uLnlsIz+71UOoN8Km\n7z3PwTMaRy8iE8OX6gKmtYq18Klt8J8fYNFjv8cvb/gm73tqFu/97rP8/QdXcdOKWamuUETOIZ6w\nhKNx+qJxwu7UF0nQF43TH4sTiSXojyXoj8Xpjw4uR+OWSCxBJJ4gGksQjSeIxC3ReIJYPEEsYYnF\nLbHE4PLFUMinWnENfHIb/OTDzPvNH/Pbq/+Cj7xxJZv/Yxd/csNCvlC7GI/HpLpKkYzQH4vTFY7R\n2RelMxyjKxylKxyjOxyju9+ZevpjdLlzZ4rTG43T2x+jNxKnNxKjJxK/6Ed8+r0Gv9dDwOfB7/Xg\n9xh8Xg8+r8HnMfg8g8sXw1ibvFvgrl271tbXT59nfZ+XaBj++49g7yPEl97G1+xmfvRyJzcsncm3\nNl1GYY4/1RWKpI1wNE57b4S2ngih3ihtPRHaeyO090Tp6IsS6ovQ2Rcl1Bsl1Oes6+yL0j+OYM72\ne8jP8pGf5SM34CMvy0tuwEduYOjcS07AS47fmWf7nSnH7yXb7yHb7yXL5yHL5879znLA5yHg9eD3\nGowZf3gbY3ZZa9deyLFSyKeTRAKe/Tb89m+xeTOpW/pVPvNcAXODOWz5/bUsLi9IdYUikyKRsIT6\nojR39TtTd5jW7ggt3RFau/tp64nQ0jO43DvKg3jys3wU5vgpzPETzHWmwhw/M7L9zMjxMyPbR0G2\nnxk5zrwg2wn0giw/eVlefN70O1WpkM80J16Ehz8NrQc4teJT3LGvllDE8I2Nq3j3pbNTXZ3IuCUS\nlrbeCKc7w5zp7OdUZ5jTnWFOd/ZzpjPMGTfUW7r7iY3wYJ2A10NJfoDivAAl+VmU5jnLRQPz3ABF\nuX6K8wIEcwMEc/340zCkL5ZCPhNFemDrX0L994mWLudPE5/j5ycKuW3VHP7qPcspzc9KdYUyzVlr\nae+NciLUR1N7H6c6+jjZGeZUR5iToTAnO/s43dFPJP7WLpLS/AAzC7IpK8hiZkEWZUOn/CxK3eWC\nLN95dWtkKoV8Jtv3a/j5H2P7u9g+/7P8wb41ZGUF+Mq7l3PH6rn6AMikSSQsZ7r6aWrv5Vh7L01t\nfRwPDU4nQn2Eo28O8IDXw6zCbGYVZjOnMJtZhTnMLsymfEY25TOyKJ+RTWl+FgFf5rW2J5NCPtN1\nn4GffxYObKW/eAn3JD7K90/VcO2iUv7v+y6hsjg31RXKFNUZjnK0tZejbYPTsbZemtr7ON7e95ZW\neGl+gLnBHOYW5TCnMIc5QWeaG8xhdjCbkryAGh6TQCE/HVgLr/8Ctv0VtDfSVHotn2l+HwcSc/nS\nTYu566qqtDxhJKllraW5u58jrb3u1EOjOz/a1kto2O2ui3L9VBbnUlmUS0VxDhVFuVQWOfOKohyy\n/d4U/ZdMbwr56STWDy98D57+BjbSw2/zb+VLze+kfNZcvlC7mJtXlKslNc1Ya2nriXC4pYfDLT00\ntva4y06YDx2J4vUYKopymFecy/ySXOYVO1OlO83I1lDddKSQn456WuDJr2Prf0DMl8sPze38Y+d1\nzJ09hy++YzG1y2Yq7DNMbyR2Nsgbmgfm3TS09NAVjp19n89jqCzOpaokl/kleVSX5jG/JJeqkjzm\nFuVk1ugTa90pDjbhTgOZZgffM5QxgHHnOMseLxiPO6Xf50YhP52deQO2fQUObCXmzeFRcz3/0FNL\n/pylfPEdi3j7EoX9VJJIWE52hmlo7ubQGSfADzV309Dcw8mON9+Oek5hNjVl+VSX5p2dqkrzqJjM\nILcW4hFn9NfAFB2Y90G017mwL9rrvI71ufN+dwo7Px8LQywC8X6IR5118QjEY4PLidiwKT64bBPO\nayYjv8xg4Hu8YLzg8YHH48zPvnbnXj94/OD1uXO/uz7gTv4hcz94s8AXcOdZQ9YNTNnu+sF1Zv6V\nCvlp79Sr8Px92D0PQjzKs561fDd8E31zruKT19Zw04pysnzqT00XfZE4DS3dHGp2WuOHmnvcUO9+\n04iVgiwfNWV51JTlU1Oa96ZQzwmc59/TWoh0Q18I+toh3AH9nc483AFhd7m/A/q7oL/bmUfceX+n\nE+aJ2Nj7Gsp4wJfjBNvwAPMGhgTdkFA8G5YDgeobDFbjHdLyHtIC93gYbKG7DZuhrXXnILgt+6Gt\nfDv4L4DEwL8I4oNfJDYx+CVj42/9wolHh8yjzhdVIvrWL6141P1Si7hfcBHn943nEH6tUyEvru4z\nsPPfsDv/HdPbwn5TzX9GruO5wNVcu/oS7lxfqStnk8Ray+nOfjfE3SB3W+XHQ4PPDjAGKotyqSnL\nY0FZvhPqpfksmJlHWX7WyP8Si0eht9WZelqgrw162wbnA8t97e4UgnBo7ID250H2DMgqcKZAvrs8\nA7LyIZDnrAvkDU7+PAjkOnN/DvizwZ/rLuc6YS0jS8Sdf+HEI+68f8i/etzX0T7MolqFvAwTDcOe\nB7Ev/Avm9F4SGHYklvFo/AqOz67lnRsu4dZL55CXpXvUXayBVnlDs9NXPrjcTc+Qk555Aa/TIi/L\nY2FZPgtmOstVJXlk+zxOGHefgZ7mN0/dZ5wg720ZnIc7zl1QIB9yiiG3yJnnBCGnCLLdeU7QXQ46\n4Z1d6ExZM5wuB0k76pOX0Z15w7nx2Z6H8bYdJI6H5+LL2WauJDLvWi5ZuYq3Ly1nTjAn1ZWmrWg8\nQVN7H40tPTS09NDYMnji88SwvvK5wZyzrfIlRbA4r5eqrB6KbTum5wx0n3anM4NTT7PzT/zhjAdy\nSyCvzJ2XQm6pOy8ZnOeWuMFe7HR/SEZRyMv4WAun92JffYT+lx8iu+sIAE22lBcSy2jMX03ukutZ\ns+oyVs+Af8gfAAAGa0lEQVQLTrtx9/2xOMfa+jja1vOmceVH3IuFBu6t4iHBvOxeVgXDLM/voyan\nh0p/JzNNiMJ4G96zQX7GOSk5nMfnhHb+TMib6cyHLueVDU65xU7/s0xrkxryxpiNQAhYba2993y3\nD6WQTyPWQvMb2MPb6dn/JN6jz5ITDQFO6L9klxCasRjPrJWU1FzGooVLqCrNn9L3to/FE5zsCNPU\n3kdTe687d5fbeunpbKGEDmaaEKV0MNff5QZ4F+WeTopsO3nRVvzhVowd4Za12YWQXz44FcxyA7zc\nnc9ylnOK3JOEIuMzaSFvjFkN1FhrHzLGbAbqrbW7x7t9OIV8GkskoPkNwgefIrT3CXKaX6Ewevrs\n5g6by0Ezn9a8hcSDVfiLKskvr6ZkdjWzK+aTnx1IYenObWpbu/tp7nbuani6vYuOtmZ6Q2cId7YQ\n62nB29dOEV0Um05KTCelpoNybzelppPCRAc+Rjgp6fE5LeyC8mFhPfOtQe5Xd5dMjosJ+bHOsmwC\ntrnLDUAtsPs8tstU4fFA+XKyy5cz6+o/ctb1hYid2kvLod10H32F0tbXWdr7BHk9vXAceNV5W8R6\naTIldPjK6PcXEg3MIJHlnMzz5ATx5RbhyynA+AJ4/Fl4vH48viy8/gAeXwCLJR6LEY/HiEVjxOIx\n4vE48ViUSLiXSF83sf5e4pFeEv29JCK9EOnBE+nCG+0mK9ZFvuljBr3MM71cQg8Fpu+t/43uII+4\nL5dEbinegpl48uYO9nMPhHhe2eBydlCtbpnSxgr5INA25HXJeW6XqSwniK/6amZVXz24zlroa6fr\nzBFajx+i+8wRIm1H8XQdJ7vvFMWRE+SE95Nne8hnhKCdIHE89HnyiPjziebOIBEowGTPxZMzg3h+\nMf2FM8kqKHH6tHOKnS6S3GLILcUbyEW93DJdTPp4KbcbZ7P7st8Y8+pk73MClAItqS5iHKZCnZNY\nY2gif9lUOJagOifaVKlzyYX+4FghHwKK3eUg0Hqe27HWbgG2ABhj6i+0XymZVOfEmQo1guqcaKpz\nYhljLvhk5lidjQ8ANe5yDVDn7jA42nYREUkPo4b8wEgZY0wtEBoycuaJMbaLiEgaGLNP3u1uGb5u\nzWjbR3E+700l1TlxpkKNoDonmuqcWBdcZ1LHhp3nF0LKqM6Jk041utd1nEubMabWGHP3kPdvHL4u\nGcaoE2PMZmPMPUNe3zOwfrJrG1bHaHUucN9ztqZ0O57u+u8ZYw650/fc9Sk5nqO5mM/RhIb8WH/E\nkban4g8/jjo3p8MHaRx1vqWmdDuexpjVxhib6g+S26X403NsWw1gra0DQm7Nb1mXBnXWAnXuB77G\nfQ2w2RhzCOdalaQYrU7Xm2pKx+MJFFtrjbV2AfABYODznorj+ZbMGbb9grNzwkJ+rD9iunyQxlFn\nWnyQxnlsUv5BGsc+0+KD5NZ3rn1tYnA85sBFfSOtm3Rj1FkzpI4GBgc9fNpau8D92aQYo86Rakq7\n4znseK211g68L6nHc5TMGdh+Udk5kS35sf6I6fJBGmuf6fJBGs+xSYcP0qj7TJcP0hhGuqgv7S70\ns9ZuGfLP9tXAwLC6mlR0g4xheE1pdzwHuKH64JBVyT6e58qcAReVnRMZ8hdydWwq/vCj7jONPkjj\nOTbp8EEa1z7T4IOUMdxW2+6B0WzW2nvdL8uS4a3AVEnHmkbxDmvt2Svrkl37KJkz4KKyUzflOAd9\nkCZcSj9IYxjpor4xL/RLoVpr7ZfhbF/uRnd9K29tBSbdOWpK5+N5tqsjlcdzeOZMlIkM+Qu5OjYV\nf/jx7jPVH6RR60yjD9J495kWH6ShzOgX9aXNhX5D6sQYs3nglt7ul2P9kNoW8NZWYNIMqXOkmtL1\neA7/fy+Vx/Ns5gxzUdk5kSF/IVfHpuIPP1ad6fJBGqvOdPkgjed4pvyD5H6prB3y5QKjXNSXqgv9\nRqvTreUed5RS+5DaP+i+/1A61DlSTel4PIc4e2I2hcdzeOZMWHZO6JOh3OFwDTj3mB+4X82ugYun\nzrH9Lesm22h1Dhly1YbzTfkBa22d+zNt7s+M+nCUZNQ5ZPubakq34+ku1wBfttb+wbCfSerxFElH\no2TOhGRnUh//JyIiyaUTryIiGUwhLyKSwRTyIiIZTCEvIpLBFPIiIhlMIS8iksEU8iIiGUwhLyKS\nwf4/uSFIo9bXosMAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7fc266cfe2b0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "t = linspace(0,4,101);\n",
    "dt = t[1]-t[0];\n",
    "\n",
    "N1 = 30;\n",
    "beta = mp.mpf(5/100);\n",
    "Gamma = beta;\n",
    "Gammatot=1\n",
    "asymp1 = np.empty(size(t),dtype=mp.mpc)\n",
    "\n",
    "out1 = producePsi(Gamma,beta,N1,t)\n",
    "\n",
    "for ii in range(0,size(t)):\n",
    "    asymp1[ii] = mp.sqrt(mp.pi)*mp.hyper([],[1/2,1/2],1/4*(t[ii]**2*Gammatot**2*N1*beta*(1-beta)),eliminate=False)-mp.pi*abs(t[ii]*Gammatot*mp.sqrt(N1*beta*(1-beta)))*mp.hyper([],[1,3/2],1/4*(t[ii]**2*Gammatot**2*N1*beta*(1-beta)),eliminate=False)\n",
    "asymp1 = 1/4/mp.pi**2/N1*beta/(1-beta)*abs(asymp1)**2\n",
    "\n",
    "g2 = abs(out1)**2/(1-2*beta)**(4*N1);\n",
    "\n",
    "plt.plot(t,g24*pi*(1-2*beta)**(4*N1)*N1*beta*(1-beta)/beta**2)\n",
    "plt.plot(t,asymp1*4*pi/(1-2*beta)**(4*N1)*(1-2*beta)**(4*N1)*N1*beta*(1-beta)/beta**2)\n",
    "\n",
    "#plt.plot(t,abs(asymp1)**2)\n",
    "\n",
    "\n",
    "plt.xlim(0,2)\n",
    "plt.gca().set_ylim(bottom=0)\n",
    "\n",
    "\n",
    "print(g2[0])\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "t = np.linspace(0,4,401)\n",
    "N = np.linspace(1,30,30)\n",
    "\n",
    "ext=[t[0], t[-1], N[0], N[-1]]\n",
    "\n",
    "t, N = np.meshgrid(t, N, sparse=False)\n",
    "out = np.zeros(shape(t))\n",
    "\n",
    "beta = mp.mpf(5/100);\n",
    "Gamma = beta;\n",
    "Gammatot=1;\n",
    "\n",
    "for j in range(shape(N)[0]):\n",
    "    out[j,:] = producePsi(Gamma,beta,int(N[j,0]),t[j,:]);\n",
    "\n",
    "g2 = abs(out)**2/(1-2*np.asscalar(real(complex(beta))))**(4*N)\n",
    "\n",
    "\n",
    "\n",
    "tB = np.linspace(0,4,401)\n",
    "NB = np.linspace(1,15,15)\n",
    "\n",
    "tB, NB = np.meshgrid(tB, NB, sparse=False)\n",
    "outB = np.zeros(shape(tB))\n",
    "\n",
    "betaB = mp.mpf(10/100);\n",
    "GammaB = betaB;\n",
    "\n",
    "for j in range(shape(NB)[0]):\n",
    "    outB[j,:] = producePsi(GammaB,betaB,int(NB[j,0]),tB[j,:]);\n",
    "\n",
    "g2B = abs(outB)**2/(1-2*np.asscalar(real(complex(betaB))))**(4*NB)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAcQAAAEiCAYAAABnQqKAAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7fc2669aeb38>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#fig, axes = plt.subplots(nrows=2, ncols=1)\n",
    "\n",
    "fs=16\n",
    "ts=14\n",
    "\n",
    "fig = plt.figure(0)\n",
    "gs = gridspec.GridSpec(2, 2)\n",
    "gs.update(left=1, right=1.9, wspace=0.54)\n",
    "\n",
    "ax1 = plt.subplot(gs[0, 0])\n",
    "ax2 = plt.subplot(gs[1, 0])\n",
    "ax3 = plt.subplot(gs[:, 1])\n",
    "\n",
    "\n",
    "#ax1 = plt.subplot2grid((2, 2), (0, 0), colspan=1)\n",
    "#ax2 = plt.subplot2grid((2, 2), (1, 0), colspan=1)\n",
    "#ax3 = plt.subplot2grid((2, 2), (0, 1), rowspan=2)\n",
    "\n",
    "#axes = plt.subplot2grid((2, 2), (0, 0))\n",
    "\n",
    "plt.sca(ax1)\n",
    "im= plt.pcolormesh(t,N,g2, cmap=cm.bwr,norm=LogNorm(0.01, 100))\n",
    "\n",
    "plt.ylabel(r'$N$',fontsize=fs)\n",
    "#plt.xlabel(r'$\\Delta_k/\\Gamma_{\\rm tot}$',fontsize=fs)\n",
    "plt.xlim([0,4])\n",
    "plt.ylim([0,30])\n",
    "plt.xticks([0, 1, 2, 3, 4])\n",
    "plt.yticks([0, 10, 20,30])\n",
    "plt.tick_params(labelsize=ts)\n",
    "plt.title(r'$g^{(2)}(x)$',fontsize=fs)\n",
    "\n",
    "ax = plt.gca()\n",
    "divider = make_axes_locatable(ax)\n",
    "#cax = divider.append_axes(\"right\", size=\"5%\", pad=0.05)\n",
    "#plt.colorbar(cax=cax, ticks=[0.01, 1, 100]) # adding the colobar on the right\n",
    "\n",
    "ax1.text(-0.37, 1, r'(a)', transform=ax1.transAxes, \n",
    "            size=fs)\n",
    "\n",
    "plt.sca(ax2)\n",
    "imB= plt.pcolormesh(tB,NB,g2B, cmap=cm.bwr,norm=LogNorm(0.01, 100))\n",
    "\n",
    "plt.ylabel(r'$N$',fontsize=fs)\n",
    "plt.xlabel(r'$x \\Gamma_{\\rm tot}$',fontsize=fs)\n",
    "plt.xlim([0,4])\n",
    "plt.ylim([0,15])\n",
    "plt.xticks([0, 1, 2, 3, 4])\n",
    "plt.yticks([0, 5, 10,15])\n",
    "plt.tick_params(labelsize=ts)\n",
    "\n",
    "divider = make_axes_locatable(ax2)\n",
    "#cax = divider.append_axes(\"right\", size=\"5%\", pad=0.05)\n",
    "#plt.colorbar(cax=cax) # adding the colobar on the right\n",
    "\n",
    "#fig.colorbar(im, cax=cbar_ax)\n",
    "\n",
    "clb = plt.colorbar(imB, ax=[ax1,ax2], pad=0.05, ticks=[0.01, 1, 100])\n",
    "#clb.ax.set_title(r'$g^{(2)}(x)$', fontsize=fs)\n",
    "clb.ax.tick_params(labelsize=ts)\n",
    "\n",
    "ax2.text(-0.37, 1, r'(b)', transform=ax2.transAxes, \n",
    "            size=fs)\n",
    "\n",
    "################################################################\n",
    "# Right plot\n",
    "\n",
    "plt.sca(ax3)\n",
    "\n",
    "t1 = np.linspace(0,4,201)\n",
    "\n",
    "beta1=0.05; N1 = 66;\n",
    "beta2=0.1; N2 = 31;\n",
    "beta3=0.3; N3 = 8;\n",
    "\n",
    "\n",
    "x=linspace(0,5,101)\n",
    "\n",
    "asymp = np.empty(size(x),dtype=mp.mpc)\n",
    "\n",
    "for ii in range(0,size(x)):\n",
    "    asymp1[ii] = mp.hyper([],[1/2,1/2],1/4*x[ii]**2,eliminate=False)-mp.sqrt(mp.pi)*abs(x[ii])*mp.hyper([],[1,3/2],1/4*x[ii]**2,eliminate=False)\n",
    "asymp1 = abs(asymp1)**2\n",
    "\n",
    "\n",
    "plt.plot(t1*sqrt(N1*beta1*(1-beta1)),g2A1*4*pi*(1-2*beta1)**(4*N1)*N1*beta1*(1-beta1)/beta1**2,linestyle='-', color=(0,0,0), label = r'$\\beta=0.05$, $N=66$')\n",
    "plt.plot(t1*sqrt(N2*beta2*(1-beta2)),g2A2*4*pi*(1-2*beta2)**(4*N2)*N2*beta2*(1-beta2)/beta2**2, linestyle='-', color=(0,0.6,0), label = r'$\\beta=0.1$, $N=31$')\n",
    "plt.plot(t1*sqrt(N3*beta3*(1-beta3)),g2A3*4*pi*(1-2*beta3)**(4*N3)*N3*beta3*(1-beta3)/beta3**2,linestyle='-', color=(0,1,0), label = r'$\\beta=0.3$, $N=8$')\n",
    "\n",
    "plt.plot(x,asymp1,linestyle='-', color=(1,0,0), label = r'${\\rm Asymptotic}$')\n",
    "\n",
    "ax3.set_xlim([0,4])\n",
    "ax3.set_ylim([0,1.1])\n",
    "\n",
    "ax3.set_ylabel(r'$4 \\pi \\xi_N^2 G^{(2)}(x)/\\beta^2$',fontsize=fs)\n",
    "ax3.set_xlabel(r'$x \\Gamma_{\\rm tot} \\xi_N$',fontsize=fs)\n",
    "\n",
    "ax3.set_xticks([0, 1, 2, 3, 4])\n",
    "ax3.set_yticks([0, 0.5, 1])\n",
    "ax3.tick_params(labelsize=ts)\n",
    "\n",
    "ax3.text(-0.35, 1, r'(c)', transform=ax3.transAxes, \n",
    "            size=fs)\n",
    "\n",
    "leg = plt.legend(prop={'size':11})\n",
    "leg.get_frame().set_edgecolor('k')\n",
    "\n",
    "\n",
    "##############################################################\n",
    "\n",
    "#plt.tight_layout()\n",
    "\n",
    "\n",
    "plt.savefig('g2_new.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

